$K^\pm\to\pi^\pm a$ at Next-to-Leading Order in Chiral Perturbation Theory and Updated Bounds on ALP Couplings

The weak decays $K^\pm\to\pi^\pm a$ offer a powerful probe of axion-like particles (ALPs). In this work, we provide a comprehensive analysis of these processes within chiral perturbation theory, extending existing calculations by including complete next-to-leading order (NLO) contributions and isospin-breaking corrections at first order in $(m_d-m_u)$. We show that the consistent incorporation of ALPs in the QCD and weak chiral Lagrangians requires a non-trivial extension of the corresponding operator bases, which we describe in detail. Furthermore, we show that in the presence of an ALP the so-called ``weak mass term'', which is unobservable in the Standard Model, is non-redundant already at leading order. We find that NLO corrections associated with flavor-violating ALP couplings modify the leading-order result by a few percent, with negligible uncertainties. NLO corrections proportional to flavor-conserving ALP couplings lead to potentially larger corrections, which, however, are accompanied by sizable uncertainties mainly due to the currently limited knowledge of various low-energy constants. We study how these corrections impact bounds on the ALP couplings, first model independently, and then specializing to the case of an ALP with flavor-universal couplings in the UV. Our findings confirm that the decays $K^\pm\to\pi^\pm a$ provide the strongest particle-physics constraints for $m_a\lesssim 300$\,MeV. In addition, we point out that these bounds have interesting implications for the ALP couplings to nucleons, which were so far only constrained by astrophysical measurements and non-accelerator experiments.

==> anc/K_to_Pi_ALP.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    764154,      19421]
NotebookOptionsPosition[    748044,      19150]
NotebookOutlinePosition[    748562,      19169]
CellTagsIndexPosition[    748519,      19166]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "This notebook contains the explicit results for the NLO computation of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["K", 
      RowBox[{"+", 
       RowBox[{"/", "-"}]}]], "\[Rule]", " ", 
     RowBox[{
      SuperscriptBox["\[Pi]", 
       RowBox[{"+", 
        RowBox[{"/", 
         RowBox[{"-", " "}]}]}]], " ", "a"}]}], ",", " ", 
    RowBox[{
    "as", " ", "described", " ", "in", "  ", 
     "\"\<\!\(\*SuperscriptBox[\(K\), \(+\(\(/\)\(-\)\)\)]\)\[Rule] \
\!\(\*SuperscriptBox[\(\[Pi]\), \(+\(\(/\)\(\(-\)\(\\\ \)\)\)\)]\) a at \
next-to-leading order in Chiral Perturbation Theory and Updated Bounds on ALP \
Couplings\>\"", "by", " ", "Claudia", " ", "Cornella"}], ",", " ", 
    RowBox[{"Anne", " ", "Mareike", " ", "Galda"}], ",", " ", 
    RowBox[{"Matthias", " ", "Neubert", " ", "and", " ", "Daniel", " ", 
     RowBox[{"Wyler", "."}]}]}], TraditionalForm]],ExpressionUUID->
  "17680f89-82da-49fd-8a06-7e621da1b99e"],
 " \nThe numbering of the loop-diagrams and counterterms matches the one \
indicated in the figures in the paper."
}], "Text",
 CellChangeTimes->{{3.9000654778597927`*^9, 3.90006554407047*^9}, {
  3.900123854325136*^9, 3.900123855072836*^9}, {3.90014258895525*^9, 
  3.9001426166701727`*^9}, {3.9004063082099667`*^9, 3.900406308542889*^9}, {
  3.9004070647333384`*^9, 3.900407094121263*^9}, {3.900658480055211*^9, 
  3.900658491851181*^9}, {3.901080982532689*^9, 3.901080984814147*^9}, {
  3.901081034184387*^9, 3.901081035563559*^9}, {3.902298713380624*^9, 
  3.902298748669764*^9}, {3.902397406870788*^9, 3.902397463869392*^9}, {
  3.912143329183481*^9, 3.912143331850342*^9}, {3.912143430896538*^9, 
  3.912143445713686*^9}},ExpressionUUID->"d375012f-4ece-4d1d-ab3d-\
0ce9a35dae52"],

Cell[CellGroupData[{

Cell["Physical Values ", "Section",
 CellChangeTimes->{{3.900138556814398*^9, 3.90013856226621*^9}, {
   3.9004735102538652`*^9, 3.900473514036881*^9}, 
   3.902382792917362*^9},ExpressionUUID->"1327d638-75cb-421d-8713-\
3a16ad9292a1"],

Cell["(Masses expressed in MeV)", "Text",
 CellChangeTimes->{{3.902381052024714*^9, 
  3.902381059886477*^9}},ExpressionUUID->"d615de9e-8654-425d-965d-\
9389edc49893"],

Cell[BoxData[
 RowBox[{
  RowBox[{"PhysValuesMasses", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"mK", "\[Rule]", "493.677"}], ",", 
     RowBox[{"m\[Pi]", "\[Rule]", "139.57039"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.900138567084359*^9, 3.900138593036339*^9}, {
  3.900140715195477*^9, 3.90014072949253*^9}, {3.90065865604871*^9, 
  3.90065866639257*^9}, {3.902232565284033*^9, 3.902232565782886*^9}, {
  3.9023810317993107`*^9, 3.902381032504785*^9}, {3.9023828922886*^9, 
  3.902382897046681*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"e9ee1051-0bbc-4cd8-bb27-b635308ce2d8"],

Cell["Substitution to take the isospin-conserving limit:", "Text",
 CellChangeTimes->{{3.902381071751514*^9, 
  3.902381082476028*^9}},ExpressionUUID->"2fd4d858-654e-468d-935c-\
dfb87ee7b871"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Isospin", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"m\[Pi]0", "\[RuleDelayed]", " ", "m\[Pi]"}], ",", " ", 
     RowBox[{"mK0", "\[RuleDelayed]", " ", "mK"}], ",", " ", 
     RowBox[{"m\[Eta]8", "\[RuleDelayed]", 
      SqrtBox[
       FractionBox[
        RowBox[{" ", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["mK", "2"]}], "-", 
          SuperscriptBox["m\[Pi]", "2"]}]}], "3"]]}], ",", " ", 
     RowBox[{"mu", "\[RuleDelayed]", " ", "m"}], ",", " ", 
     RowBox[{"md", "\[RuleDelayed]", " ", "m"}], ",", " ", 
     RowBox[{"m", "\[RuleDelayed]", " ", 
      FractionBox[
       SuperscriptBox["m\[Pi]", "2"], 
       RowBox[{"2", " ", "B0"}]]}], ",", 
     RowBox[{"ms", "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"1", "/", "B0"}], 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["mK", "2"], "-", 
         RowBox[{
          SuperscriptBox["m\[Pi]", "2"], "/", "2"}]}], ")"}]}]}], ",", " ", 
     RowBox[{"\[Epsilon]2", "\[RuleDelayed]", " ", "0"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{
  3.900473518195446*^9, {3.900474012907956*^9, 3.900474032036924*^9}, {
   3.90238149190479*^9, 3.902381495375885*^9}, {3.902397477416501*^9, 
   3.902397480973378*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"9c36011d-4794-4958-98d5-bdf28357eacf"]
}, Closed]],

Cell[CellGroupData[{

Cell["Mixing Angles", "Section",
 CellChangeTimes->{{3.9004089763431*^9, 3.900408996337595*^9}, 
   3.9023813036517878`*^9},ExpressionUUID->"23707e22-93ce-4cc6-8739-\
137e53e6ac51"],

Cell[TextData[{
 "Explicit expressions for the mixing angles ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Theta]", "\[Pi]0a"], " "}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "a11e6057-2f52-417e-bd2f-90ed705e0082"],
 "and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Theta]", "\[Eta]8a"], TraditionalForm]],ExpressionUUID->
  "75818760-f8e4-445e-b870-d6d8e48ccd23"],
 "in the isospin conserving limit:"
}], "Text",
 CellChangeTimes->{{3.90238114394069*^9, 3.902381156239834*^9}, {
  3.902381267276401*^9, 3.9023812946910267`*^9}, {3.902381375957604*^9, 
  3.902381380367173*^9}},ExpressionUUID->"7f4f49bc-cd08-481a-a931-\
3d82d6c690fd"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalTheta]\[Pi]aExplicit", " ", "=", " ", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"cAdd", "-", "cAuu"}], ")"}], " ", 
      SuperscriptBox["ma", "2"]}], 
     RowBox[{"2", " ", 
      SqrtBox["2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["ma", "2"], "-", 
        SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{"cGG", " ", 
      RowBox[{"(", 
       RowBox[{"\[Kappa]d", "-", "\[Kappa]u"}], ")"}]}], 
     SqrtBox["2"]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Theta]\[Eta]8aExplicit", " ", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SqrtBox[
        FractionBox["3", "2"]], " ", 
       RowBox[{"(", 
        RowBox[{"cAdd", "-", 
         RowBox[{"2", " ", "cAss"}], "+", "cAuu"}], ")"}], " ", 
       SuperscriptBox["ma", "2"]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          SuperscriptBox["ma", "2"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["mK", "2"]}], "+", 
         SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]]}], "+", 
    FractionBox[
     RowBox[{
      SqrtBox[
       FractionBox["3", "2"]], " ", "cGG", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["mK", "2"], " ", "\[Kappa]s"}], "-", 
        RowBox[{
         SuperscriptBox["ma", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"\[Kappa]d", "-", 
           RowBox[{"2", " ", "\[Kappa]s"}], "+", "\[Kappa]u"}], ")"}]}], "+", 
        
        RowBox[{
         SuperscriptBox["m\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"\[Kappa]d", "+", 
           RowBox[{"2", " ", "\[Kappa]s"}], "+", "\[Kappa]u"}], ")"}]}]}], 
       ")"}]}], 
     RowBox[{
      RowBox[{"3", " ", 
       SuperscriptBox["ma", "2"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["mK", "2"]}], "+", 
      SuperscriptBox["m\[Pi]", "2"]}]]}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.902381223191585*^9, 3.902381265528808*^9}, 
   3.902381328781102*^9, {3.902381642710372*^9, 3.9023816573359413`*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"2c6e7553-6bfb-44be-95a7-b841c2494c05"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ToExplicitMixingAngles", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "\[Theta]\[Pi]a", " ", "\[Rule]", "  ", 
      "\[CapitalTheta]\[Pi]aExplicit"}], ",", "   ", 
     RowBox[{
     "\[Theta]\[Eta]8a", " ", "\[Rule]", "\[Theta]\[Eta]8aExplicit"}]}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.900408983627201*^9, 3.900409045054686*^9}, {
  3.900409093065888*^9, 3.900409093691236*^9}, {3.900409253504759*^9, 
  3.900409254549918*^9}, {3.902381095059251*^9, 3.902381125627516*^9}, {
  3.9023814042815866`*^9, 3.902381419603393*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"1bf8f711-96b7-4a3d-9b6b-3095adaf2e7a"]
}, Closed]],

Cell[CellGroupData[{

Cell["Tree Level ", "Section",
 CellChangeTimes->{{3.900047291101145*^9, 3.900047292661168*^9}, {
   3.902386127131604*^9, 3.90238612839475*^9}, 
   3.902397490225355*^9},ExpressionUUID->"bd59b203-d99a-412f-98ef-\
a6544e192404"],

Cell[TextData[{
 "In this section we give the tree level amplitudes including first order \
corrections in \[Epsilon]2 ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    FractionBox[
     SqrtBox["3"], "4"], " ", 
    FractionBox[
     RowBox[{
      SubscriptBox["m", "d"], "-", " ", 
      SubscriptBox["m", "u"]}], 
     RowBox[{
      SubscriptBox["m", "s"], "-", "mHat"}]]}], TraditionalForm]],
  ExpressionUUID->"dea988f4-21fb-4b34-a98d-dc037b243722"],
 ". To get the isospin conserving limit, set \[Epsilon]2 = 0."
}], "Text",
 CellChangeTimes->{{3.900127413691414*^9, 3.900127518610239*^9}, {
  3.902298796799069*^9, 3.902298797371696*^9}, {3.902381436784155*^9, 
  3.9023814723134327`*^9}, {3.902384680689743*^9, 
  3.902384697039115*^9}},ExpressionUUID->"f8cb5a5c-3aef-4eb8-b27e-\
e12f3e082344"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{" ", 
   RowBox[{"Tree", " ", "Level"}]}], 
  TraditionalForm]],ExpressionUUID->"15eb112b-2e0a-46dd-bf41-ed63c05bdbdc"]], \
"Subsection",
 CellChangeTimes->{{3.90012386646309*^9, 3.900123867073807*^9}, {
  3.9001262565881443`*^9, 3.9001262683094177`*^9}, {3.902394584561154*^9, 
  3.90239458607895*^9}},ExpressionUUID->"171f0bbc-0c3e-4bc1-9045-\
ef384f0d2124"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"TreeDiagrams", "[", "FV", "]"}], " ", "=", " ", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["m\[Pi]", "2"], "-", 
      SuperscriptBox["mK", "2"]}], 
     RowBox[{"2", "f"}]], 
    RowBox[{"(", 
     RowBox[{"kq32", " ", "+", " ", "kQ32"}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.900126831651132*^9, 3.900126878195342*^9}, {
   3.900138006159884*^9, 3.900138008071898*^9}, {3.902379656266987*^9, 
   3.902379657846355*^9}, 3.90239447743102*^9},
 CellLabel->"In[43]:=",ExpressionUUID->"b5081f4c-cd9b-4c14-95a6-1c6bd3586a5f"]
}, Closed]],

Cell[CellGroupData[{

Cell["G8", "Subsection",
 CellChangeTimes->{{3.90012388688043*^9, 3.900123888484074*^9}, {
  3.90012627039277*^9, 3.900126278018901*^9}, {3.902380070541181*^9, 
  3.90238007054126*^9}, {3.902394588150997*^9, 
  3.902394597688924*^9}},ExpressionUUID->"7737f15e-6702-42cd-8c32-\
0543b04a2762"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"TreeDiagrams", "[", "G8", "]"}], " ", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"4", " ", "f", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         SuperscriptBox["ma", "2"]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["mK", "2"]}], "+", 
        SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]], 
    SuperscriptBox["f\[Pi]", "2"], " ", "G8", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"16", " ", "cGG", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["ma", "2"], "-", 
         SuperscriptBox["mK", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["mK", "2"], "-", 
         SuperscriptBox["m\[Pi]", "2"]}], ")"}]}], "-", 
      RowBox[{"cVdd", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["ma", "2"], "-", 
         SuperscriptBox["mK", "2"], "-", 
         SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          SuperscriptBox["ma", "2"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["mK", "2"]}], "+", 
         SuperscriptBox["m\[Pi]", "2"]}], ")"}]}], "+", 
      RowBox[{"cVss", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["ma", "2"], "-", 
         SuperscriptBox["mK", "2"], "-", 
         SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          SuperscriptBox["ma", "2"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["mK", "2"]}], "+", 
         SuperscriptBox["m\[Pi]", "2"]}], ")"}]}], "+", 
      RowBox[{"2", " ", "cAuu", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["mK", "2"], "-", 
         SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["ma", "2"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["mK", "2"]}], "+", 
         SuperscriptBox["m\[Pi]", "2"]}], ")"}]}], "-", 
      RowBox[{"cAss", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          SuperscriptBox["ma", "4"]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["ma", "2"], " ", 
          SuperscriptBox["mK", "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["mK", "4"]}], "-", 
         RowBox[{"5", " ", 
          SuperscriptBox["mK", "2"], " ", 
          SuperscriptBox["m\[Pi]", "2"]}], "+", 
         SuperscriptBox["m\[Pi]", "4"]}], ")"}]}], "+", 
      RowBox[{"cAdd", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          SuperscriptBox["ma", "4"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["mK", "4"]}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["mK", "2"], " ", 
          SuperscriptBox["m\[Pi]", "2"]}], "-", 
         SuperscriptBox["m\[Pi]", "4"], "+", 
         RowBox[{
          SuperscriptBox["ma", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["mK", "2"], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["m\[Pi]", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         SqrtBox["3"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["ma", "2"], "-", 
           SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            SuperscriptBox["ma", "2"]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["mK", "2"]}], "+", 
           SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]], "8", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"cAuu", " ", 
          SuperscriptBox["ma", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"5", " ", 
             SuperscriptBox["ma", "2"]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["mK", "2"]}], "-", 
            SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["mK", "2"], "-", 
             SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["mK", "2"], "-", 
            SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"cAdd", " ", 
             SuperscriptBox["ma", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["ma", "2"], "-", 
               SuperscriptBox["mK", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"9", " ", 
                SuperscriptBox["ma", "2"]}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["mK", "2"]}], "-", 
               RowBox[{"5", " ", 
                SuperscriptBox["m\[Pi]", "2"]}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["ma", "2"], "-", 
               SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"cAss", " ", 
                SuperscriptBox["ma", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"9", " ", 
                   SuperscriptBox["ma", "2"]}], "-", 
                  RowBox[{"8", " ", 
                   SuperscriptBox["mK", "2"]}], "-", 
                  SuperscriptBox["m\[Pi]", "2"]}], ")"}]}], "-", 
               RowBox[{"16", " ", "cGG", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["ma", "2"], "-", 
                  SuperscriptBox["mK", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["mK", "2"], "-", 
                  SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}], " ", "\[Epsilon]2"}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.90108061576502*^9, 3.9010806301366796`*^9}, {
   3.902297618648611*^9, 3.902297618976775*^9}, {3.902297812321517*^9, 
   3.90229781582787*^9}, {3.902297866556346*^9, 3.902297868843045*^9}, 
   3.902379662534038*^9, {3.90238184793264*^9, 3.902381848389907*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"905ac2c2-4201-4d71-9d31-353e541b76e2"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["G", "27"], 
   RowBox[{"1", "/", "2"}]], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"815cc5e5-a854-4b55-a964-9d0f1a68ac1b"]], \
"Subsection",
 CellChangeTimes->{{3.9001239020044727`*^9, 3.900123902751719*^9}, {
  3.900126722861554*^9, 3.9001267291729317`*^9}, {3.901190925054564*^9, 
  3.901190930345476*^9}, {3.902394602739915*^9, 
  3.902394614085286*^9}},ExpressionUUID->"48dbf20b-b13c-42fc-bd72-\
a2dd81da57f8"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.900126738476709*^9, 3.90012674704558*^9}, 
   3.901190958560905*^9},
 CellLabel->"In[45]:=",ExpressionUUID->"78d7399d-8581-4a5c-8d92-f93d7831168d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"TreeDiagrams", "[", "G2712", "]"}], " ", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"G2712", " ", 
      SuperscriptBox["f\[Pi]", "2"], "  "}], 
     RowBox[{"4", " ", "f", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         SuperscriptBox["ma", "2"]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["mK", "2"]}], "+", 
        SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", "cAuu", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["mK", "2"], "-", 
         SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["ma", "2"], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["mK", "2"]}], "+", 
         SuperscriptBox["m\[Pi]", "2"]}], ")"}]}], "-", 
      RowBox[{"cVdd", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["ma", "2"], "-", 
         SuperscriptBox["mK", "2"], "-", 
         SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          SuperscriptBox["ma", "2"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["mK", "2"]}], "+", 
         SuperscriptBox["m\[Pi]", "2"]}], ")"}]}], "+", 
      RowBox[{"cVss", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["ma", "2"], "-", 
         SuperscriptBox["mK", "2"], "-", 
         SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          SuperscriptBox["ma", "2"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["mK", "2"]}], "+", 
         SuperscriptBox["m\[Pi]", "2"]}], ")"}]}], "+", 
      RowBox[{"8", " ", "cGG", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["mK", "2"], "-", 
         SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["ma", "2"], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["mK", "2"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["m\[Pi]", "2"]}]}], ")"}]}], "+", 
      RowBox[{"3", " ", "cAdd", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["ma", "4"], "-", 
         RowBox[{
          SuperscriptBox["ma", "2"], " ", 
          SuperscriptBox["mK", "2"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["mK", "4"]}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["mK", "2"], " ", 
          SuperscriptBox["m\[Pi]", "2"]}], "-", 
         SuperscriptBox["m\[Pi]", "4"]}], ")"}]}], "+", 
      RowBox[{"cAss", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "3"}], " ", 
          SuperscriptBox["ma", "4"]}], "-", 
         RowBox[{
          SuperscriptBox["ma", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["mK", "2"], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["m\[Pi]", "2"]}]}], ")"}]}], "+", 
         RowBox[{"7", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["mK", "4"]}], "-", 
            RowBox[{"5", " ", 
             SuperscriptBox["mK", "2"], " ", 
             SuperscriptBox["m\[Pi]", "2"]}], "+", 
            SuperscriptBox["m\[Pi]", "4"]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       FractionBox[
        RowBox[{"8", "  ", "\[Epsilon]2", " "}], 
        RowBox[{
         SqrtBox["3"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["ma", "2"], "-", 
           SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            SuperscriptBox["ma", "2"]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["mK", "2"]}], "+", 
           SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "cAuu", " ", 
          SuperscriptBox["ma", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["mK", "2"], "-", 
             SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"5", " ", 
             SuperscriptBox["ma", "2"]}], "-", 
            RowBox[{"12", " ", 
             SuperscriptBox["mK", "2"]}], "+", 
            RowBox[{"7", " ", 
             SuperscriptBox["m\[Pi]", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["mK", "2"], "-", 
            SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["ma", "2"], "-", 
                 SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", "cGG", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["ma", "2"], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["mK", "2"]}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["m\[Pi]", "2"]}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}], "+", 
                 RowBox[{"cAss", " ", 
                  SuperscriptBox["ma", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"9", " ", 
                    SuperscriptBox["ma", "2"]}], "-", 
                    RowBox[{"28", " ", 
                    SuperscriptBox["mK", "2"]}], "+", 
                    RowBox[{"19", " ", 
                    SuperscriptBox["m\[Pi]", "2"]}]}], ")"}]}]}], ")"}]}], 
              ")"}]}], "+", 
            RowBox[{"cAdd", " ", 
             SuperscriptBox["ma", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"9", " ", 
                SuperscriptBox["ma", "4"]}], "+", 
               RowBox[{"24", " ", 
                SuperscriptBox["mK", "4"]}], "-", 
               RowBox[{"10", " ", 
                SuperscriptBox["mK", "2"], " ", 
                SuperscriptBox["m\[Pi]", "2"]}], "-", 
               RowBox[{"5", " ", 
                SuperscriptBox["m\[Pi]", "4"]}], "+", 
               RowBox[{
                SuperscriptBox["ma", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "38"}], " ", 
                   SuperscriptBox["mK", "2"]}], "+", 
                  RowBox[{"20", " ", 
                   SuperscriptBox["m\[Pi]", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}]}], " ", ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.901190966196067*^9, 3.901190974336307*^9}, {
  3.9011913025212393`*^9, 3.901191302984065*^9}, {3.901191631212611*^9, 
  3.901191649517901*^9}, {3.9022325209068947`*^9, 3.9022325265598183`*^9}, {
  3.902232592984709*^9, 3.902232593573683*^9}, {3.902379671576767*^9, 
  3.902379672507522*^9}, {3.902381927805167*^9, 3.902381947387657*^9}, {
  3.9023819877471447`*^9, 3.902381990088663*^9}, {3.9023820312841682`*^9, 
  3.902382032384178*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"e47de617-2800-42b1-82cb-642f8deacfbe"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["G", "27"], 
   RowBox[{"3", "/", "2"}]], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"983ebeaa-bc62-4c7c-85a0-2aac88496a53"]], \
"Subsection",
 CellChangeTimes->{{3.9011911220027533`*^9, 3.901191124009986*^9}, {
  3.902394620963751*^9, 
  3.902394625597904*^9}},ExpressionUUID->"e4e8cd9f-e887-4406-a4a5-\
c0c7c2b84d3a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"TreeDiagrams", "[", "G2732", "]"}], " ", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"G2732", " ", 
      SuperscriptBox["f\[Pi]", "2"], " "}], 
     RowBox[{"4", " ", "f", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         SuperscriptBox["ma", "2"]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["mK", "2"]}], "+", 
        SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"8", " ", "cGG", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["ma", "2"], "-", 
         SuperscriptBox["mK", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["mK", "2"], "-", 
         SuperscriptBox["m\[Pi]", "2"]}], ")"}]}], "-", 
      RowBox[{"cVdd", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["ma", "2"], "-", 
         SuperscriptBox["mK", "2"], "-", 
         SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          SuperscriptBox["ma", "2"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["mK", "2"]}], "+", 
         SuperscriptBox["m\[Pi]", "2"]}], ")"}]}], "+", 
      RowBox[{"cVss", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["ma", "2"], "-", 
         SuperscriptBox["mK", "2"], "-", 
         SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          SuperscriptBox["ma", "2"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["mK", "2"]}], "+", 
         SuperscriptBox["m\[Pi]", "2"]}], ")"}]}], "+", 
      RowBox[{"cAss", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "3"}], " ", 
          SuperscriptBox["ma", "4"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["mK", "4"]}], "-", 
         RowBox[{"5", " ", 
          SuperscriptBox["mK", "2"], " ", 
          SuperscriptBox["m\[Pi]", "2"]}], "+", 
         SuperscriptBox["m\[Pi]", "4"], "-", 
         RowBox[{
          SuperscriptBox["ma", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["mK", "2"], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["m\[Pi]", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
      FractionBox[
       RowBox[{"4", " ", "cAuu", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["mK", "2"], "-", 
          SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["ma", "4"], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["mK", "2"], " ", 
           SuperscriptBox["m\[Pi]", "2"]}], "-", 
          SuperscriptBox["m\[Pi]", "4"], "-", 
          RowBox[{
           SuperscriptBox["ma", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["mK", "2"], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["m\[Pi]", "2"]}]}], ")"}]}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["ma", "2"], "-", 
        SuperscriptBox["m\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "cAdd", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["ma", "6"], "-", 
          RowBox[{
           SuperscriptBox["ma", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["mK", "2"], "+", 
             SuperscriptBox["m\[Pi]", "2"]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["ma", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["mK", "2"], " ", 
              SuperscriptBox["m\[Pi]", "2"]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["m\[Pi]", "4"]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["m\[Pi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["mK", "4"]}], "-", 
             RowBox[{"5", " ", 
              SuperscriptBox["mK", "2"], " ", 
              SuperscriptBox["m\[Pi]", "2"]}], "+", 
             SuperscriptBox["m\[Pi]", "4"]}], ")"}]}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["ma", "2"], "-", 
        SuperscriptBox["m\[Pi]", "2"]}]], "+", 
      RowBox[{
       FractionBox[
        RowBox[{"8", " ", "\[Epsilon]2"}], 
        RowBox[{
         SqrtBox["3"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["ma", "2"], "-", 
           SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            SuperscriptBox["ma", "2"]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["mK", "2"]}], "+", 
           SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "cAuu", " ", 
          SuperscriptBox["ma", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["mK", "2"], "-", 
             SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"5", " ", 
             SuperscriptBox["ma", "2"]}], "-", 
            RowBox[{"6", " ", 
             SuperscriptBox["mK", "2"]}], "+", 
            SuperscriptBox["m\[Pi]", "2"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["mK", "2"], "-", 
            SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"cAdd", " ", 
             SuperscriptBox["ma", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["ma", "2"], "-", 
               SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"9", " ", 
                SuperscriptBox["ma", "2"]}], "-", 
               RowBox[{"11", " ", 
                SuperscriptBox["mK", "2"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["m\[Pi]", "2"]}]}], ")"}]}], "-", 
            RowBox[{"4", " ", "cGG", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["mK", "2"], "-", 
               SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["ma", "4"], "+", 
               RowBox[{"12", " ", 
                SuperscriptBox["mK", "4"]}], "-", 
               RowBox[{"13", " ", 
                SuperscriptBox["mK", "2"], " ", 
                SuperscriptBox["m\[Pi]", "2"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["m\[Pi]", "4"]}], "+", 
               RowBox[{
                SuperscriptBox["ma", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "11"}], " ", 
                   SuperscriptBox["mK", "2"]}], "+", 
                  RowBox[{"9", " ", 
                   SuperscriptBox["m\[Pi]", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"cAss", " ", 
             SuperscriptBox["ma", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "9"}], " ", 
                SuperscriptBox["ma", "4"]}], "+", 
               RowBox[{"12", " ", 
                SuperscriptBox["mK", "4"]}], "-", 
               RowBox[{"25", " ", 
                SuperscriptBox["mK", "2"], " ", 
                SuperscriptBox["m\[Pi]", "2"]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["m\[Pi]", "4"]}], "+", 
               RowBox[{
                SuperscriptBox["ma", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["mK", "2"], "+", 
                  RowBox[{"17", " ", 
                   SuperscriptBox["m\[Pi]", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}]}], " ", ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.90119112707883*^9, 3.901191133436404*^9}, {
   3.901191731721529*^9, 3.901191740000113*^9}, 3.901191800574232*^9, {
   3.902232532624918*^9, 3.902232536434925*^9}, 3.90223260059608*^9, {
   3.9023796776370897`*^9, 3.902379678786107*^9}, {3.902381983172599*^9, 
   3.902382034346983*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"d88bae6e-aa72-4507-9207-e07412cc1723"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    SuperscriptBox["G", "'"], "8"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "cba44fbc-8989-4c75-9af1-eb87d6ce3c70"],
 " "
}], "Subsection",
 CellChangeTimes->{{3.900126885677828*^9, 3.900126891608317*^9}, {
   3.902382571111871*^9, 3.902382571845821*^9}, 3.9023945834416847`*^9, {
   3.902395150577805*^9, 3.9023951591187277`*^9}, {3.909651534858447*^9, 
   3.9096515463337307`*^9}},ExpressionUUID->"c6034992-ddef-48f3-97ff-\
5d3afdb4b1af"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"TreeDiagrams", "[", "G8p", "]"}], " ", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"G8p", " ", 
      SuperscriptBox["f\[Pi]", "2"], " "}], 
     RowBox[{"4", "f", "  "}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"(", 
        RowBox[{"cVdd", "-", "cVss"}], ")"}], " ", 
       SuperscriptBox["mK", "2"]}], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"cAdd", "-", "cAss"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["mK", "2"], "-", 
           SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"]}], 
       SuperscriptBox["mK", "2"]], "+", 
      FractionBox[
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"cAdd", "-", "cAss"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["mK", "2"], "-", 
                SuperscriptBox["m\[Pi]", "2"]}], ")"}], "3"]}], 
            SuperscriptBox["mK", "4"]]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"cVdd", "-", "cVss"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["mK", "2"]}], "+", 
             SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}], ")"}], " ", 
        "\[Epsilon]2"}], 
       SqrtBox["3"]]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.900126892950569*^9, 3.900126898618498*^9}, {
  3.900127406749382*^9, 3.900127430714363*^9}, {3.9022325471337757`*^9, 
  3.902232552227392*^9}, {3.902297611339218*^9, 3.902297611942038*^9}, {
  3.9023796883099623`*^9, 3.902379689151651*^9}, {3.902382771571679*^9, 
  3.90238278185601*^9}},
 CellLabel->
  "In[3284]:=",ExpressionUUID->"b967d1d6-83de-446a-b286-f1ea7816fc8c"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    SuperscriptBox["G", "\[Theta]"], "8"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "57c19437-6b04-4fec-bd9c-3b5758edfeb2"],
 " "
}], "Subsection",
 CellChangeTimes->{{3.902382810407077*^9, 3.902382815704145*^9}, {
  3.902395161930935*^9, 3.90239516222129*^9}, {3.909651528537325*^9, 
  3.90965155433772*^9}},ExpressionUUID->"1ff7017e-345d-4410-935e-\
ca8be9088d08"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"TreeDiagrams", "[", "G8\[Theta]", "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["f\[Pi]", "2"], " ", "G8\[Theta]", " "}], 
      RowBox[{"2", " ", "f", " "}]]}], 
    RowBox[{"(", 
     RowBox[{"cAdd", "+", "cAss", "+", "cAuu", "+", 
      RowBox[{"2", " ", "cGG"}]}], ")"}], "  ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["mK", "2"], "-", 
      SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.902382866241459*^9, 3.902382882322289*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"fed20204-a32f-4b1b-8e5e-b254d16d93d2"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Loop graphs ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["D", 
    RowBox[{"1", "-", "21"}]], TraditionalForm]],ExpressionUUID->
  "920a4d2b-1c08-4956-ac62-d5d4f05f127b"]
}], "Section",
 CellChangeTimes->{{3.899960045721435*^9, 3.899960046518564*^9}, {
   3.902233633223544*^9, 3.9022336362112417`*^9}, {3.90229817655002*^9, 
   3.9022981877671347`*^9}, 3.902379417884417*^9, {3.902389624553237*^9, 
   3.902389625821536*^9}, 3.9023955655678663`*^9, {3.902396887518848*^9, 
   3.902396893720271*^9}},ExpressionUUID->"156820ef-1686-4c2a-bb3f-\
73d71a154076"],

Cell["\<\
 In order to disentangle the different internal states in the loops we give \
the amplitudes with explicit symmetry factors of the form s[loop, states]. To \
get the full amplitude replace these factors using the replacements \
\[OpenCurlyDoubleQuote]SymFactors\[CloseCurlyDoubleQuote] defined below.\
\>", "Text",
 CellChangeTimes->{{3.9006452422661247`*^9, 
  3.900645327114991*^9}},ExpressionUUID->"cf5f2f60-415e-4b1e-b811-\
6d6573b777e9"],

Cell["\<\
The condition \[Kappa]s + \[Kappa]u + \[Kappa]d = 1 was already imposed by \
setting  \[Kappa]s = 1 - \[Kappa]u - \[Kappa]d. \
\>", "Text",
 CellChangeTimes->{{3.90238512196764*^9, 
  3.902385151831286*^9}},ExpressionUUID->"21eff295-5c95-40ab-a9a1-\
f7883e0edaac"],

Cell[CellGroupData[{

Cell["Symmetry Factors ", "Subsection",
 CellChangeTimes->{{3.900133393591587*^9, 3.900133397739888*^9}, {
  3.902386139371063*^9, 3.9023861415068274`*^9}, {3.902389629454414*^9, 
  3.902389629832095*^9}},ExpressionUUID->"e57250f4-1fa0-49d7-888c-\
91350d493f79"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"SymFactors", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "K"}], "]"}], " ", "\[Rule]", " ", "1"}], ",", " ", 
      
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "\[Pi]"}], "]"}], "\[Rule]", " ", "1"}], ",", " ", 
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "K0"}], "]"}], " ", "\[Rule]", " ", "1"}], ",", 
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "\[Pi]0"}], "]"}], "\[Rule]", " ", 
       FractionBox["1", "2"]}], ",", " ", 
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "\[Eta]8"}], "]"}], "\[Rule]", " ", 
       FractionBox["1", "2"]}], ",", 
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"2", ",", "K0\[Eta]8"}], "]"}], " ", "\[Rule]", " ", "1"}], 
      ",", " ", 
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"2", ",", "K0\[Pi]0"}], "]"}], "\[Rule]", " ", "1"}], ",", 
      " ", 
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"2", ",", "K\[Pi]"}], "]"}], "\[Rule]", " ", "1"}], ",", " ", 
      
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"3", ",", "\[Eta]8"}], "]"}], "\[Rule]", " ", 
       FractionBox["1", "2"]}], ",", 
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"3", ",", "\[Pi]0"}], "]"}], "\[Rule]", " ", 
       FractionBox["1", "2"]}], ",", " ", 
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"3", ",", "K0"}], "]"}], "\[Rule]", " ", "1"}], ",", " ", 
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"3", ",", "\[Pi]"}], "]"}], "\[Rule]", " ", "1"}], ",", "   ", 
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"3", ",", "K"}], "]"}], "\[Rule]", " ", "1"}], ",", 
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"4", ",", "K"}], "]"}], "\[Rule]", " ", "1"}], ",", 
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"4", ",", "K0"}], "]"}], "\[Rule]", " ", "1"}], ",", "   ", 
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"4", ",", "\[Pi]"}], "]"}], "\[Rule]", " ", "1"}], ",", " ", 
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"5", ",", "\[Eta]8K0"}], "]"}], "\[Rule]", " ", "1"}], ",", 
      " ", 
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"5", ",", "\[Pi]0K0"}], "]"}], "\[Rule]", " ", "1"}], ",", 
      " ", 
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"5", ",", "K\[Pi]"}], "]"}], "\[Rule]", " ", "1"}], ",", 
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"6", ",", " ", "K0\[Eta]8"}], "]"}], "\[Rule]", " ", "1"}], 
      ",", " ", 
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"6", ",", " ", "K0\[Pi]0"}], "]"}], "\[Rule]", " ", "1"}], 
      ",", " ", 
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"6", ",", " ", "K\[Pi]"}], "]"}], "\[Rule]", " ", "1"}], ",", 
      
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"7", ",", "K\[Pi]0"}], "]"}], "\[Rule]", " ", "1"}], ",", " ", 
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"7", ",", "K\[Eta]8"}], "]"}], " ", "\[Rule]", " ", "1"}], 
      ",", " ", 
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"7", ",", "\[Pi]K0"}], "]"}], "\[Rule]", " ", "1"}], ",", " ", 
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"8", ",", "\[Eta]8\[Pi]"}], "]"}], "\[Rule]", " ", "1"}], ",",
       " ", 
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"8", ",", "KK0"}], "]"}], "\[Rule]", " ", "1"}], ",", " ", 
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"8", ",", "\[Pi]\[Pi]0"}], "]"}], "\[Rule]", " ", "1"}], ",", 
      
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"9", ",", " ", "K\[Pi]"}], "]"}], "\[Rule]", " ", "1"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"9", ",", " ", "K0\[Eta]8"}], "]"}], "\[Rule]", " ", "1"}], 
      ",", " ", 
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"9", ",", " ", "K0\[Pi]0"}], "]"}], "\[Rule]", " ", "1"}], 
      ",", " ", 
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"9", ",", " ", "K\[Pi]"}], "]"}], "\[Rule]", " ", "1"}], ",", 
      
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"10", ",", "\[Eta]8"}], "]"}], "\[Rule]", " ", 
       FractionBox["1", "2"]}], ",", " ", 
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"10", ",", "\[Pi]0"}], "]"}], "\[Rule]", " ", 
       FractionBox["1", "2"]}], ",", " ", 
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"10", ",", "\[Pi]"}], "]"}], "\[Rule]", " ", "1"}], ",", " ", 
      
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"10", ",", "K"}], "]"}], "\[Rule]", " ", "1"}], ",", 
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"11", ",", "\[Eta]8", ",", "\[Eta]8"}], "]"}], "\[Rule]", 
       FractionBox["1", "2"]}], ",", " ", 
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"11", ",", "\[Eta]8", ",", "K0"}], "]"}], "\[Rule]", " ", 
       "1"}], ",", " ", 
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"11", ",", "\[Eta]8", ",", "K"}], "]"}], "\[Rule]", " ", 
       "1"}], ",", " ", 
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"11", ",", "\[Eta]8", ",", "\[Pi]"}], "]"}], "\[Rule]", " ", 
       "1"}], ",", " ", 
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"11", ",", "\[Eta]8", ",", "\[Pi]0"}], "]"}], "\[Rule]", " ", 
       
       FractionBox["1", "2"]}], ",", "  ", 
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"11", ",", "\[Pi]0", ",", "\[Eta]8"}], "]"}], "\[Rule]", " ", 
       
       FractionBox["1", "2"]}], ",", " ", 
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"11", ",", "\[Pi]0", ",", "K0"}], "]"}], "\[Rule]", " ", 
       "1"}], ",", " ", 
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"11", ",", "\[Pi]0", ",", "K"}], "]"}], "\[Rule]", " ", "1"}],
       ",", " ", 
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"11", ",", "\[Pi]0", ",", "\[Pi]"}], "]"}], "\[Rule]", " ", 
       "1"}], ",", " ", 
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"11", ",", "\[Pi]0", ",", "\[Pi]0"}], "]"}], "\[Rule]", " ", 
       FractionBox["1", "2"]}], ",", 
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"12", ",", "\[Eta]8"}], "]"}], "\[Rule]", " ", 
       FractionBox["1", "2"]}], ",", " ", 
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"12", ",", "\[Pi]"}], "]"}], " ", "\[Rule]", " ", "1"}], ",", 
      " ", 
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"12", ",", "K"}], "]"}], "\[Rule]", " ", "1"}], ",", " ", 
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"12", ",", "K0"}], "]"}], " ", "\[Rule]", " ", "1"}], ",", 
      " ", 
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"12", ",", "\[Pi]0"}], "]"}], "\[Rule]", " ", 
       FractionBox["1", "2"]}], ",", 
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"13", ",", "\[Pi]"}], "]"}], "\[Rule]", " ", "1"}], ",", " ", 
      
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"13", ",", "K"}], "]"}], "\[Rule]", " ", "1"}], ",", " ", 
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"13", ",", "K0"}], "]"}], "\[Rule]", " ", "1"}], ",", " ", 
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"13", ",", "\[Pi]0"}], "]"}], "\[Rule]", " ", 
       FractionBox["1", "2"]}], ",", " ", 
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"13", ",", "\[Eta]8"}], "]"}], "\[Rule]", " ", 
       FractionBox["1", "2"]}], ",", 
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"14", ",", "K"}], "]"}], "\[Rule]", " ", "1"}], ",", " ", 
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"14", ",", "\[Pi]"}], "]"}], " ", "\[Rule]", " ", "1"}], ",", 
      " ", 
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"14", ",", "K0"}], "]"}], " ", "\[Rule]", " ", "1"}], ",", 
      " ", 
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"14", ",", "\[Pi]0"}], "]"}], " ", "\[Rule]", " ", 
       FractionBox["1", "2"]}], ",", " ", 
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"14", ",", "\[Eta]8"}], "]"}], "\[Rule]", " ", 
       FractionBox["1", "2"]}], ",", 
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"15", ",", "\[Eta]8"}], "]"}], "\[Rule]", " ", 
       FractionBox["1", "2"]}], ",", " ", 
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"15", ",", "\[Pi]0"}], "]"}], "\[Rule]", " ", 
       FractionBox["1", "2"]}], ",", " ", 
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"15", ",", "\[Pi]"}], "]"}], "\[Rule]", " ", "1"}], ",", " ", 
      
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"15", ",", "K"}], "]"}], "\[Rule]", " ", "1"}], ",", " ", 
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"15", ",", "K0"}], "]"}], "\[Rule]", " ", "1"}], ",", " ", 
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"16", ",", " ", "K0\[Pi]0"}], "]"}], "\[Rule]", " ", "1"}], 
      ",", " ", 
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"16", ",", " ", "K\[Pi]"}], "]"}], "\[Rule]", " ", "1"}], ",",
       " ", 
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"16", ",", " ", "K0\[Eta]8"}], "]"}], "\[Rule]", " ", "1"}], 
      ",", 
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"17", ",", " ", "K\[Pi]"}], "]"}], "\[Rule]", " ", "1"}], ",",
       " ", 
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"17", ",", " ", "K0\[Pi]0"}], "]"}], "\[Rule]", " ", "1"}], 
      ",", " ", 
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"17", ",", " ", "K0\[Eta]8"}], "]"}], "\[Rule]", " ", "1"}], 
      ",", 
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"18", ",", "K0"}], "]"}], "\[Rule]", " ", "1"}], ",", " ", 
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"18", ",", "K"}], "]"}], " ", "\[Rule]", " ", "1"}], ",", " ", 
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"18", ",", "\[Pi]0"}], "]"}], " ", "\[Rule]", " ", 
       FractionBox["1", "2"]}], ",", " ", 
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"18", ",", "\[Pi]"}], "]"}], "\[Rule]", " ", "1"}], ",", " ", 
      
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"19", ",", "K"}], "]"}], "\[Rule]", " ", "1"}], ",", " ", 
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"19", ",", "\[Eta]8"}], "]"}], "\[Rule]", " ", 
       FractionBox["1", "2"]}], ",", " ", 
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"19", ",", "K0"}], "]"}], "\[Rule]", " ", "1"}], ",", " ", 
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"19", ",", "\[Pi]"}], "]"}], "\[Rule]", " ", "1"}], ",", " ", 
      
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"19", ",", "\[Pi]0"}], "]"}], "\[Rule]", " ", 
       FractionBox["1", "2"]}], ",", 
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"20", ",", "\[Pi]"}], "]"}], "\[Rule]", " ", "1"}], ",", " ", 
      
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"20", ",", "K"}], "]"}], "\[Rule]", " ", "1"}], ",", " ", 
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"20", ",", "K0"}], "]"}], "\[Rule]", " ", "1"}], ",", 
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"21", ",", "K0"}], "]"}], "\[Rule]", " ", "1"}], ",", " ", 
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"21", ",", "K"}], "]"}], "\[Rule]", " ", "1"}], ",", " ", 
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"21", ",", "\[Pi]"}], "]"}], "\[Rule]", " ", "1"}]}], " ", 
     "}"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]"}]], "Input",\

 CellChangeTimes->{
  3.900133399324675*^9, {3.9001378995969877`*^9, 3.900137904481964*^9}, 
   3.900406957229553*^9, {3.90040699105488*^9, 3.900406996238244*^9}, {
   3.90040892221308*^9, 3.900408923449891*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"dff8031b-7220-430b-99c7-e815b8f7aaab"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["D", "1"], 
  TraditionalForm]],ExpressionUUID->"38dc7475-eff5-4891-a5a9-79d3e7043100"]], \
"Subsection",
 CellChangeTimes->{{3.899960049424704*^9, 3.899960050015232*^9}, {
  3.899960459033081*^9, 3.899960459805345*^9}, {3.902232683884012*^9, 
  3.902232684713847*^9}},ExpressionUUID->"86e13014-59cf-4edd-b350-\
0d590753048c"],

Cell["Includes an ALP flavor changing vertex.", "Text",
 CellChangeTimes->{{3.899960463232642*^9, 
  3.899960480775836*^9}},ExpressionUUID->"12e6b38b-8687-4482-b31d-\
d87477cb4f9d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Loop", "[", "1", "]"}], " ", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"96", " ", "f", " ", 
      SuperscriptBox["f\[Pi]", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"]}]], 
    RowBox[{"(", 
     RowBox[{"kq32", "+", "kQ32"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["mK", "2"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["ma", "2"], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["mK", "2"]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["m\[Pi]", "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox["1", "\[Epsilon]"], "+", 
         RowBox[{"Log", "[", 
          FractionBox["1", 
           SuperscriptBox["mK", "2"]], "]"}]}], ")"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "K"}], "]"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["mK", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["mK", "2"], "-", 
         SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox["1", "\[Epsilon]"], "+", 
         RowBox[{"Log", "[", 
          FractionBox["1", 
           SuperscriptBox["mK", "2"]], "]"}]}], ")"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "K0"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["ma", "2"], " ", 
       SuperscriptBox["m\[Pi]", "2"], " ", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "\[Pi]"}], "]"}]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["mK", "2"], " ", 
       SuperscriptBox["m\[Pi]", "2"], " ", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "\[Pi]"}], "]"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["m\[Pi]", "4"], " ", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "\[Pi]"}], "]"}]}], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["ma", "2"], " ", 
        SuperscriptBox["m\[Pi]", "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", "\[Pi]"}], "]"}]}], "\[Epsilon]"], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["mK", "2"], " ", 
        SuperscriptBox["m\[Pi]", "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", "\[Pi]"}], "]"}]}], "\[Epsilon]"], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["m\[Pi]", "4"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", "\[Pi]"}], "]"}]}], "\[Epsilon]"], "+", 
      RowBox[{
       SuperscriptBox["ma", "2"], " ", 
       SuperscriptBox["m\[Pi]", "2"], " ", 
       RowBox[{"Log", "[", 
        FractionBox["1", 
         SuperscriptBox["m\[Pi]", "2"]], "]"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "\[Pi]"}], "]"}]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["mK", "2"], " ", 
       SuperscriptBox["m\[Pi]", "2"], " ", 
       RowBox[{"Log", "[", 
        FractionBox["1", 
         SuperscriptBox["m\[Pi]", "2"]], "]"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "\[Pi]"}], "]"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["m\[Pi]", "4"], " ", 
       RowBox[{"Log", "[", 
        FractionBox["1", 
         SuperscriptBox["m\[Pi]", "2"]], "]"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "\[Pi]"}], "]"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["ma", "2"], " ", 
       SuperscriptBox["mK", "2"], " ", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "\[Eta]8"}], "]"}]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["mK", "4"], " ", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "\[Eta]8"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["ma", "2"], " ", 
       SuperscriptBox["m\[Pi]", "2"], " ", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "\[Eta]8"}], "]"}]}], "+", 
      RowBox[{"10", " ", 
       SuperscriptBox["mK", "2"], " ", 
       SuperscriptBox["m\[Pi]", "2"], " ", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "\[Eta]8"}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["m\[Pi]", "4"], " ", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "\[Eta]8"}], "]"}]}], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["ma", "2"], " ", 
        SuperscriptBox["mK", "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", "\[Eta]8"}], "]"}]}], "\[Epsilon]"], "-", 
      FractionBox[
       RowBox[{"8", " ", 
        SuperscriptBox["mK", "4"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", "\[Eta]8"}], "]"}]}], "\[Epsilon]"], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["ma", "2"], " ", 
        SuperscriptBox["m\[Pi]", "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", "\[Eta]8"}], "]"}]}], "\[Epsilon]"], "+", 
      FractionBox[
       RowBox[{"10", " ", 
        SuperscriptBox["mK", "2"], " ", 
        SuperscriptBox["m\[Pi]", "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", "\[Eta]8"}], "]"}]}], "\[Epsilon]"], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["m\[Pi]", "4"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", "\[Eta]8"}], "]"}]}], "\[Epsilon]"], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["ma", "2"], " ", 
       SuperscriptBox["mK", "2"], " ", 
       RowBox[{"Log", "[", 
        FractionBox["3", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["mK", "2"]}], "-", 
          SuperscriptBox["m\[Pi]", "2"]}]], "]"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "\[Eta]8"}], "]"}]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["mK", "4"], " ", 
       RowBox[{"Log", "[", 
        FractionBox["3", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["mK", "2"]}], "-", 
          SuperscriptBox["m\[Pi]", "2"]}]], "]"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "\[Eta]8"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["ma", "2"], " ", 
       SuperscriptBox["m\[Pi]", "2"], " ", 
       RowBox[{"Log", "[", 
        FractionBox["3", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["mK", "2"]}], "-", 
          SuperscriptBox["m\[Pi]", "2"]}]], "]"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "\[Eta]8"}], "]"}]}], "+", 
      RowBox[{"10", " ", 
       SuperscriptBox["mK", "2"], " ", 
       SuperscriptBox["m\[Pi]", "2"], " ", 
       RowBox[{"Log", "[", 
        FractionBox["3", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["mK", "2"]}], "-", 
          SuperscriptBox["m\[Pi]", "2"]}]], "]"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "\[Eta]8"}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["m\[Pi]", "4"], " ", 
       RowBox[{"Log", "[", 
        FractionBox["3", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["mK", "2"]}], "-", 
          SuperscriptBox["m\[Pi]", "2"]}]], "]"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "\[Eta]8"}], "]"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["ma", "2"], " ", 
       SuperscriptBox["m\[Pi]", "2"], " ", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "\[Pi]0"}], "]"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["mK", "2"], " ", 
       SuperscriptBox["m\[Pi]", "2"], " ", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "\[Pi]0"}], "]"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["m\[Pi]", "4"], " ", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "\[Pi]0"}], "]"}]}], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["ma", "2"], " ", 
        SuperscriptBox["m\[Pi]", "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", "\[Pi]0"}], "]"}]}], "\[Epsilon]"], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["mK", "2"], " ", 
        SuperscriptBox["m\[Pi]", "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", "\[Pi]0"}], "]"}]}], "\[Epsilon]"], "+", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["m\[Pi]", "4"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", "\[Pi]0"}], "]"}]}], "\[Epsilon]"], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["ma", "2"], " ", 
       SuperscriptBox["m\[Pi]", "2"], " ", 
       RowBox[{"Log", "[", 
        FractionBox["1", 
         SuperscriptBox["m\[Pi]", "2"]], "]"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "\[Pi]0"}], "]"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["mK", "2"], " ", 
       SuperscriptBox["m\[Pi]", "2"], " ", 
       RowBox[{"Log", "[", 
        FractionBox["1", 
         SuperscriptBox["m\[Pi]", "2"]], "]"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "\[Pi]0"}], "]"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["m\[Pi]", "4"], " ", 
       RowBox[{"Log", "[", 
        FractionBox["1", 
         SuperscriptBox["m\[Pi]", "2"]], "]"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "\[Pi]0"}], "]"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.899960163172913*^9, 3.899960166727702*^9}, {
   3.899960365515771*^9, 3.8999603665358267`*^9}, {3.899961050376595*^9, 
   3.899961058591391*^9}, 3.899961110304682*^9, {3.9022327248985147`*^9, 
   3.902232749961896*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"89ba31cd-1e17-4c2e-9285-4a64ed5e6fe8"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["D", "2"], 
  TraditionalForm]],ExpressionUUID->"c712dc43-4e97-4dca-a70a-6a410a70366a"]], \
"Subsection",
 CellChangeTimes->{{3.899960374087525*^9, 3.899960375535282*^9}, {
  3.9022326860910883`*^9, 
  3.9022326865574303`*^9}},ExpressionUUID->"ec9ab2dc-51a5-417f-a315-\
bf7fa7b4e33d"],

Cell["Includes an ALP flavor changing vertex.", "Text",
 CellChangeTimes->{
  3.899971808471023*^9},ExpressionUUID->"0b2a326c-2b0c-4539-af77-\
78520e5a132c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Loop", "[", "2", "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2304", " ", "f", " ", 
       SuperscriptBox["f\[Pi]", "2"], " ", 
       SuperscriptBox["ma", "4"], " ", 
       SuperscriptBox["\[Pi]", "2"]}]]}], 
    RowBox[{"(", 
     RowBox[{"kq32", "+", "kQ32"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6", " ", 
          SuperscriptBox["ma", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["mK", "2"], "-", 
            SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["ma", "2"], "+", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "7"}], " ", 
                SuperscriptBox["mK", "2"]}], "+", 
               SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"Log", "[", 
           FractionBox["1", 
            SuperscriptBox["mK", "2"]], "]"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["ma", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"39", " ", 
                SuperscriptBox["mK", "2"]}], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["m\[Pi]", "2"]}]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox["ma", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"19", " ", 
                SuperscriptBox["mK", "2"]}], "-", 
               RowBox[{"5", " ", 
                SuperscriptBox["m\[Pi]", "2"]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["mK", "2"], "-", 
                SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"]}], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["mK", "2"], "-", 
               SuperscriptBox["m\[Pi]", "2"]}], ")"}], "4"], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["ma", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"9", " ", 
                SuperscriptBox["mK", "4"]}], "-", 
               RowBox[{"40", " ", 
                SuperscriptBox["mK", "2"], " ", 
                SuperscriptBox["m\[Pi]", "2"]}], "+", 
               RowBox[{"7", " ", 
                SuperscriptBox["m\[Pi]", "4"]}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"3", " ", 
             SuperscriptBox["mK", "2"]}], 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["mK", "2"]}], "-", 
             SuperscriptBox["m\[Pi]", "2"]}]], "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["mK", "2"], "-", 
            SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{"3", " ", 
               SuperscriptBox["ma", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"]}], " ", 
                  "\[Epsilon]"}], "+", 
                 RowBox[{
                  SuperscriptBox["ma", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"4", " ", "\[Epsilon]"}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["ma", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["m\[Pi]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "\[Epsilon]"}], ")"}]}], "-", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"21", "+", 
                    RowBox[{"23", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}]}]}],
                 ")"}]}], "\[Epsilon]"]}], "+", 
            RowBox[{
             SqrtBox[
              RowBox[{
               RowBox[{"9", " ", 
                SuperscriptBox["ma", "4"]}], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["mK", "2"], "-", 
                  SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["ma", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "7"}], " ", 
                   SuperscriptBox["mK", "2"]}], "+", 
                  SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", 
                SuperscriptBox["ma", "4"]}], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["mK", "2"], "-", 
                  SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["ma", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["mK", "2"], "+", 
                  SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"Log", "[", 
              FractionBox[
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["ma", "2"]}], "+", 
                RowBox[{"7", " ", 
                 SuperscriptBox["mK", "2"]}], "-", 
                SuperscriptBox["m\[Pi]", "2"], "+", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"9", " ", 
                   SuperscriptBox["ma", "4"]}], "+", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "+", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["ma", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "7"}], " ", 
                    SuperscriptBox["mK", "2"]}], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}]]}], 
               RowBox[{"2", " ", "mK", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"12", " ", 
                   SuperscriptBox["mK", "2"]}], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["m\[Pi]", "2"]}]}]]}]], "]"}]}]}], 
           ")"}]}]}], ")"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"2", ",", "K0\[Eta]8"}], "]"}]}], "+", 
      RowBox[{"9", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["ma", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["mK", "4"]}], "+", 
            SuperscriptBox["m\[Pi]", "4"], "+", 
            RowBox[{
             SuperscriptBox["ma", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["mK", "2"], "-", 
               SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"Log", "[", 
           FractionBox["1", 
            SuperscriptBox["mK", "2"]], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["mK", "2"], "-", 
               SuperscriptBox["m\[Pi]", "2"]}], ")"}], "4"], "+", 
            RowBox[{
             SuperscriptBox["ma", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["mK", "2"], "-", 
                SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["mK", "2"], "+", 
               SuperscriptBox["m\[Pi]", "2"]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["ma", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox["mK", "2"]}], "+", 
               SuperscriptBox["m\[Pi]", "2"]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox["ma", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"5", " ", 
                SuperscriptBox["mK", "4"]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["m\[Pi]", "4"]}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            SuperscriptBox["mK", "2"], 
            SuperscriptBox["m\[Pi]", "2"]], "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["mK", "2"], "-", 
            SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["ma", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["mK", "2"], "-", 
                  SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "+", 
               RowBox[{
                SuperscriptBox["ma", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "4"}], "-", 
                  FractionBox["1", "\[Epsilon]"]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["ma", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["mK", "2"], "+", 
                  SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  FractionBox["1", "\[Epsilon]"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SqrtBox[
              RowBox[{
               SuperscriptBox["ma", "4"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["mK", "2"], "-", 
                  SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["ma", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["mK", "2"], "+", 
                  SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", 
                SuperscriptBox["ma", "4"]}], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["mK", "2"], "-", 
                  SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["ma", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["mK", "2"], "+", 
                  SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"Log", "[", 
              FractionBox[
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["ma", "2"]}], "+", 
                SuperscriptBox["mK", "2"], "+", 
                SuperscriptBox["m\[Pi]", "2"], "+", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["ma", "4"], "+", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["ma", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}]]}], 
               RowBox[{"2", " ", "mK", " ", "m\[Pi]"}]], "]"}]}]}], ")"}]}]}],
         ")"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"2", ",", "K0\[Pi]0"}], "]"}]}], "+", 
      RowBox[{"6", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["ma", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["mK", "2"], "-", 
            SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["ma", "2"], "-", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["mK", "2"], "+", 
               SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"Log", "[", 
           FractionBox["1", 
            SuperscriptBox["mK", "2"]], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["mK", "2"], "-", 
                SuperscriptBox["m\[Pi]", "2"]}], ")"}], "4"]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["ma", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["mK", "2"], "-", 
                SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["mK", "2"], "+", 
               SuperscriptBox["m\[Pi]", "2"]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["ma", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox["mK", "2"]}], "+", 
               SuperscriptBox["m\[Pi]", "2"]}], ")"}]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["ma", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["mK", "4"], "-", 
               SuperscriptBox["m\[Pi]", "4"]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            SuperscriptBox["mK", "2"], 
            SuperscriptBox["m\[Pi]", "2"]], "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["mK", "2"], "-", 
            SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             SuperscriptBox["ma", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["mK", "2"], "-", 
                SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"]}], "+", 
            RowBox[{
             SuperscriptBox["ma", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "-", 
               FractionBox["1", "\[Epsilon]"]}], ")"}]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["ma", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["mK", "2"], "+", 
               SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox["1", "\[Epsilon]"]}], ")"}]}], "+", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["ma", "4"]}], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["mK", "2"], "-", 
                  SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"]}], ")"}], " ", 
             
             SqrtBox[
              RowBox[{
               SuperscriptBox["ma", "4"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["mK", "2"], "-", 
                  SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["ma", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["mK", "2"], "+", 
                  SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}]], " ", 
             RowBox[{"Log", "[", 
              FractionBox[
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["ma", "2"]}], "+", 
                SuperscriptBox["mK", "2"], "+", 
                SuperscriptBox["m\[Pi]", "2"], "+", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["ma", "4"], "+", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["ma", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}]]}], 
               RowBox[{"2", " ", "mK", " ", "m\[Pi]"}]], "]"}]}]}], ")"}]}]}],
         ")"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"2", ",", "K\[Pi]"}], "]"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.899961101533902*^9, 3.8999611060358477`*^9}, {
  3.900137792477234*^9, 3.9001377947773333`*^9}, {3.9022327813345346`*^9, 
  3.902232794624753*^9}, {3.902232854763144*^9, 3.90223285678482*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"0158b0ea-6df8-4b46-9436-59b50ea3a10a"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["D", "3"], 
  TraditionalForm]],ExpressionUUID->"6a6473d8-f21b-44d0-8f16-6a7c30eec127"]], \
"Subsection",
 CellChangeTimes->{{3.899960485212941*^9, 3.899960486383482*^9}, {
  3.902232687794856*^9, 
  3.902232688182674*^9}},ExpressionUUID->"aaa6a89d-4881-4e03-b770-\
1edd1e40ed98"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{3.9022328697277317`*^9},
 CellLabel->
  "In[226]:=",ExpressionUUID->"c917eb7c-3420-4cfd-b381-442894b50799"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Loop", "[", "3", "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{"96", " ", "f", " ", 
       SuperscriptBox["\[Pi]", "2"]}]], "G8", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            FractionBox["3", "2"]}], " ", "cVdd", " ", 
           SuperscriptBox["mK", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["ma", "2"], "+", 
             SuperscriptBox["mK", "2"], "-", 
             SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             FractionBox["1", "\[Epsilon]"], "-", 
             RowBox[{"Log", "[", 
              SuperscriptBox["mK", "2"], "]"}]}], ")"}]}], "+", 
          RowBox[{
           FractionBox["3", "2"], " ", "cAss", " ", 
           SuperscriptBox["mK", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["ma", "2"]}], "-", 
             SuperscriptBox["mK", "2"], "+", 
             SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             FractionBox["1", "\[Epsilon]"], "-", 
             RowBox[{"Log", "[", 
              SuperscriptBox["mK", "2"], "]"}]}], ")"}]}], "-", 
          RowBox[{
           FractionBox["1", "2"], " ", "cAdd", " ", 
           SuperscriptBox["mK", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["ma", "2"], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["mK", "2"]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["m\[Pi]", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             FractionBox["1", "\[Epsilon]"], "-", 
             RowBox[{"Log", "[", 
              SuperscriptBox["mK", "2"], "]"}]}], ")"}]}], "-", 
          RowBox[{"2", " ", "cAuu", " ", 
           SuperscriptBox["mK", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["ma", "2"], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["mK", "2"]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["m\[Pi]", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             FractionBox["1", "\[Epsilon]"], "-", 
             RowBox[{"Log", "[", 
              SuperscriptBox["mK", "2"], "]"}]}], ")"}]}], "-", 
          RowBox[{"2", " ", "cVuu", " ", 
           SuperscriptBox["mK", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["ma", "2"], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["mK", "2"]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["m\[Pi]", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             FractionBox["1", "\[Epsilon]"], "-", 
             RowBox[{"Log", "[", 
              SuperscriptBox["mK", "2"], "]"}]}], ")"}]}], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", "cVss", " ", 
           SuperscriptBox["mK", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"7", " ", 
              SuperscriptBox["ma", "2"]}], "-", 
             RowBox[{"9", " ", 
              SuperscriptBox["mK", "2"]}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["m\[Pi]", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             FractionBox["1", "\[Epsilon]"], "-", 
             RowBox[{"Log", "[", 
              SuperscriptBox["mK", "2"], "]"}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           SqrtBox[
            FractionBox["2", "3"]], " ", 
           SuperscriptBox["mK", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", " ", 
              SuperscriptBox["ma", "2"]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["mK", "2"]}]}], ")"}], " ", "\[Theta]\[Eta]8a", 
           " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             FractionBox["1", "\[Epsilon]"], "-", 
             RowBox[{"Log", "[", 
              SuperscriptBox["mK", "2"], "]"}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SqrtBox["2"], " ", 
           SuperscriptBox["mK", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["ma", "2"], "+", 
             SuperscriptBox["mK", "2"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["m\[Pi]", "2"]}]}], ")"}], " ", "\[Theta]\[Pi]a",
            " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             FractionBox["1", "\[Epsilon]"], "-", 
             RowBox[{"Log", "[", 
              SuperscriptBox["mK", "2"], "]"}]}], ")"}]}], "-", 
          RowBox[{"4", " ", "cGG", " ", 
           SuperscriptBox["mK", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["mK", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", "\[Kappa]d"}], "-", 
                RowBox[{"4", " ", "\[Kappa]u"}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["m\[Pi]", "2"], " ", "\[Kappa]u"}], "+", 
             RowBox[{
              SuperscriptBox["ma", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                RowBox[{"4", " ", "\[Kappa]d"}], "+", 
                RowBox[{"4", " ", "\[Kappa]u"}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             FractionBox["1", "\[Epsilon]"], "-", 
             RowBox[{"Log", "[", 
              SuperscriptBox["mK", "2"], "]"}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"3", ",", "K"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "cAuu", " ", 
           SuperscriptBox["mK", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["mK", "2"], "-", 
             SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             FractionBox["1", "\[Epsilon]"], "-", 
             RowBox[{"Log", "[", 
              SuperscriptBox["mK", "2"], "]"}]}], ")"}]}], "+", 
          RowBox[{"4", " ", "cVuu", " ", 
           SuperscriptBox["mK", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["mK", "2"], "-", 
             SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             FractionBox["1", "\[Epsilon]"], "-", 
             RowBox[{"Log", "[", 
              SuperscriptBox["mK", "2"], "]"}]}], ")"}]}], "+", 
          RowBox[{"2", " ", "cAss", " ", 
           SuperscriptBox["mK", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["ma", "2"]}], "+", 
             SuperscriptBox["mK", "2"], "-", 
             SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             FractionBox["1", "\[Epsilon]"], "-", 
             RowBox[{"Log", "[", 
              SuperscriptBox["mK", "2"], "]"}]}], ")"}]}], "-", 
          RowBox[{"2", " ", "cVdd", " ", 
           SuperscriptBox["mK", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["ma", "2"]}], "+", 
             SuperscriptBox["mK", "2"], "-", 
             SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             FractionBox["1", "\[Epsilon]"], "-", 
             RowBox[{"Log", "[", 
              SuperscriptBox["mK", "2"], "]"}]}], ")"}]}], "-", 
          RowBox[{"2", " ", "cAdd", " ", 
           SuperscriptBox["mK", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["ma", "2"]}], "-", 
             SuperscriptBox["mK", "2"], "+", 
             SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             FractionBox["1", "\[Epsilon]"], "-", 
             RowBox[{"Log", "[", 
              SuperscriptBox["mK", "2"], "]"}]}], ")"}]}], "+", 
          RowBox[{"2", " ", "cVss", " ", 
           SuperscriptBox["mK", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["ma", "2"]}], "-", 
             SuperscriptBox["mK", "2"], "+", 
             SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             FractionBox["1", "\[Epsilon]"], "-", 
             RowBox[{"Log", "[", 
              SuperscriptBox["mK", "2"], "]"}]}], ")"}]}], "-", 
          RowBox[{"8", " ", "cGG", " ", 
           SuperscriptBox["mK", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["m\[Pi]", "2"]}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Kappa]d"}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["mK", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"3", " ", "\[Kappa]d"}], "-", 
                RowBox[{"2", " ", "\[Kappa]u"}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["ma", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", "\[Kappa]d"}], "+", "\[Kappa]u"}], 
               ")"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             FractionBox["1", "\[Epsilon]"], "-", 
             RowBox[{"Log", "[", 
              SuperscriptBox["mK", "2"], "]"}]}], ")"}]}], "-", 
          RowBox[{"4", " ", 
           SqrtBox[
            FractionBox["2", "3"]], " ", 
           SuperscriptBox["mK", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", 
              SuperscriptBox["ma", "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["mK", "2"]}], "+", 
             SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", "\[Theta]\[Eta]8a", 
           " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             FractionBox["1", "\[Epsilon]"], "+", 
             RowBox[{"Log", "[", 
              SuperscriptBox["mK", "2"], "]"}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SqrtBox["2"], " ", 
           SuperscriptBox["mK", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              SuperscriptBox["ma", "2"]}], "+", 
             SuperscriptBox["mK", "2"], "+", 
             SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", "\[Theta]\[Pi]a", 
           " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             FractionBox["1", "\[Epsilon]"], "+", 
             RowBox[{"Log", "[", 
              SuperscriptBox["mK", "2"], "]"}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"3", ",", "K0"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "2"]}], " ", "cVdd", " ", 
           SuperscriptBox["m\[Pi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"7", " ", 
              SuperscriptBox["ma", "2"]}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["mK", "2"]}], "-", 
             RowBox[{"9", " ", 
              SuperscriptBox["m\[Pi]", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             FractionBox["1", "\[Epsilon]"], "-", 
             RowBox[{"Log", "[", 
              SuperscriptBox["m\[Pi]", "2"], "]"}]}], ")"}]}], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", "cAss", " ", 
           SuperscriptBox["m\[Pi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["ma", "2"], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["mK", "2"]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["m\[Pi]", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             FractionBox["1", "\[Epsilon]"], "-", 
             RowBox[{"Log", "[", 
              SuperscriptBox["m\[Pi]", "2"], "]"}]}], ")"}]}], "+", 
          RowBox[{"2", " ", "cAuu", " ", 
           SuperscriptBox["m\[Pi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["ma", "2"], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["mK", "2"]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["m\[Pi]", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             FractionBox["1", "\[Epsilon]"], "-", 
             RowBox[{"Log", "[", 
              SuperscriptBox["m\[Pi]", "2"], "]"}]}], ")"}]}], "+", 
          RowBox[{"2", " ", "cVuu", " ", 
           SuperscriptBox["m\[Pi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["ma", "2"], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["mK", "2"]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["m\[Pi]", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             FractionBox["1", "\[Epsilon]"], "-", 
             RowBox[{"Log", "[", 
              SuperscriptBox["m\[Pi]", "2"], "]"}]}], ")"}]}], "-", 
          RowBox[{
           FractionBox["3", "2"], " ", "cAdd", " ", 
           SuperscriptBox["m\[Pi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["ma", "2"]}], "+", 
             SuperscriptBox["mK", "2"], "-", 
             SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             FractionBox["1", "\[Epsilon]"], "-", 
             RowBox[{"Log", "[", 
              SuperscriptBox["m\[Pi]", "2"], "]"}]}], ")"}]}], "+", 
          RowBox[{
           FractionBox["3", "2"], " ", "cVss", " ", 
           SuperscriptBox["m\[Pi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["ma", "2"], "-", 
             SuperscriptBox["mK", "2"], "+", 
             SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             FractionBox["1", "\[Epsilon]"], "-", 
             RowBox[{"Log", "[", 
              SuperscriptBox["m\[Pi]", "2"], "]"}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           SqrtBox[
            FractionBox["2", "3"]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["ma", "2"]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["mK", "2"]}]}], ")"}], " ", 
           SuperscriptBox["m\[Pi]", "2"], " ", "\[Theta]\[Eta]8a", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             FractionBox["1", "\[Epsilon]"], "-", 
             RowBox[{"Log", "[", 
              SuperscriptBox["m\[Pi]", "2"], "]"}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SqrtBox["2"], " ", 
           SuperscriptBox["m\[Pi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["ma", "2"]}], "+", 
             SuperscriptBox["mK", "2"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["m\[Pi]", "2"]}]}], ")"}], " ", "\[Theta]\[Pi]a",
            " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             FractionBox["1", "\[Epsilon]"], "-", 
             RowBox[{"Log", "[", 
              SuperscriptBox["m\[Pi]", "2"], "]"}]}], ")"}]}], "-", 
          RowBox[{"4", " ", "cGG", " ", 
           SuperscriptBox["m\[Pi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["ma", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"4", " ", "\[Kappa]d"}]}], ")"}]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["mK", "2"], " ", "\[Kappa]u"}], "+", 
             RowBox[{
              SuperscriptBox["m\[Pi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", "\[Kappa]d"}], "+", 
                RowBox[{"2", " ", "\[Kappa]u"}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             FractionBox["1", "\[Epsilon]"], "-", 
             RowBox[{"Log", "[", 
              SuperscriptBox["m\[Pi]", "2"], "]"}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"3", ",", "\[Pi]"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"cAdd", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["mK", "2"], "-", 
             SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["mK", "2"]}], "-", 
             SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             FractionBox["1", "\[Epsilon]"], "+", 
             RowBox[{"Log", "[", 
              FractionBox["3", 
               RowBox[{
                RowBox[{"4", " ", 
                 SuperscriptBox["mK", "2"]}], "-", 
                SuperscriptBox["m\[Pi]", "2"]}]], "]"}]}], ")"}]}], "+", 
          RowBox[{"2", " ", "cAuu", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["mK", "2"], "-", 
             SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["mK", "2"]}], "-", 
             SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             FractionBox["1", "\[Epsilon]"], "+", 
             RowBox[{"Log", "[", 
              FractionBox["3", 
               RowBox[{
                RowBox[{"4", " ", 
                 SuperscriptBox["mK", "2"]}], "-", 
                SuperscriptBox["m\[Pi]", "2"]}]], "]"}]}], ")"}]}], "+", 
          RowBox[{"2", " ", "cVuu", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["mK", "2"], "-", 
             SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["mK", "2"]}], "-", 
             SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             FractionBox["1", "\[Epsilon]"], "+", 
             RowBox[{"Log", "[", 
              FractionBox["3", 
               RowBox[{
                RowBox[{"4", " ", 
                 SuperscriptBox["mK", "2"]}], "-", 
                SuperscriptBox["m\[Pi]", "2"]}]], "]"}]}], ")"}]}], "-", 
          RowBox[{"cVdd", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["ma", "2"], "+", 
             SuperscriptBox["mK", "2"], "-", 
             SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["mK", "2"]}], "-", 
             SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             FractionBox["1", "\[Epsilon]"], "+", 
             RowBox[{"Log", "[", 
              FractionBox["3", 
               RowBox[{
                RowBox[{"4", " ", 
                 SuperscriptBox["mK", "2"]}], "-", 
                SuperscriptBox["m\[Pi]", "2"]}]], "]"}]}], ")"}]}], "+", 
          RowBox[{"cAss", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["ma", "2"]}], "+", 
             SuperscriptBox["mK", "2"], "-", 
             SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["mK", "2"]}], "-", 
             SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             FractionBox["1", "\[Epsilon]"], "+", 
             RowBox[{"Log", "[", 
              FractionBox["3", 
               RowBox[{
                RowBox[{"4", " ", 
                 SuperscriptBox["mK", "2"]}], "-", 
                SuperscriptBox["m\[Pi]", "2"]}]], "]"}]}], ")"}]}], "+", 
          RowBox[{"cVss", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["mK", "2"]}], "-", 
             SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["ma", "2"], "-", 
             SuperscriptBox["mK", "2"], "+", 
             SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             FractionBox["1", "\[Epsilon]"], "+", 
             RowBox[{"Log", "[", 
              FractionBox["3", 
               RowBox[{
                RowBox[{"4", " ", 
                 SuperscriptBox["mK", "2"]}], "-", 
                SuperscriptBox["m\[Pi]", "2"]}]], "]"}]}], ")"}]}], "-", 
          RowBox[{
           FractionBox["1", "3"], " ", 
           SqrtBox[
            FractionBox["2", "3"]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"21", " ", 
              SuperscriptBox["ma", "2"]}], "-", 
             RowBox[{"20", " ", 
              SuperscriptBox["mK", "2"]}], "-", 
             RowBox[{"13", " ", 
              SuperscriptBox["m\[Pi]", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["mK", "2"]}], "-", 
             SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", "\[Theta]\[Eta]8a", 
           " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             FractionBox["1", "\[Epsilon]"], "+", 
             RowBox[{"Log", "[", 
              FractionBox["3", 
               RowBox[{
                RowBox[{"4", " ", 
                 SuperscriptBox["mK", "2"]}], "-", 
                SuperscriptBox["m\[Pi]", "2"]}]], "]"}]}], ")"}]}], "-", 
          RowBox[{
           SqrtBox["2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["ma", "2"], "-", 
             SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", 
              SuperscriptBox["mK", "2"]}], "+", 
             SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", "\[Theta]\[Pi]a", 
           " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             FractionBox["1", "\[Epsilon]"], "+", 
             RowBox[{"Log", "[", 
              FractionBox["3", 
               RowBox[{
                RowBox[{"4", " ", 
                 SuperscriptBox["mK", "2"]}], "-", 
                SuperscriptBox["m\[Pi]", "2"]}]], "]"}]}], ")"}]}], "-", 
          RowBox[{
           FractionBox["2", "9"], " ", "cGG", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["mK", "2"]}], "-", 
             SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["m\[Pi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"8", "-", 
                RowBox[{"7", " ", "\[Kappa]d"}], "+", "\[Kappa]u"}], ")"}]}], 
             "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["ma", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                RowBox[{"4", " ", "\[Kappa]d"}], "+", 
                RowBox[{"3", " ", "\[Kappa]u"}]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["mK", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                RowBox[{"17", " ", "\[Kappa]d"}], "+", 
                RowBox[{"13", " ", "\[Kappa]u"}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             FractionBox["1", "\[Epsilon]"], "+", 
             RowBox[{"Log", "[", 
              FractionBox["3", 
               RowBox[{
                RowBox[{"4", " ", 
                 SuperscriptBox["mK", "2"]}], "-", 
                SuperscriptBox["m\[Pi]", "2"]}]], "]"}]}], ")"}]}]}], ")"}], 
        " ", 
        RowBox[{"s", "[", 
         RowBox[{"3", ",", "\[Eta]8"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "cAuu", " ", 
           SuperscriptBox["m\[Pi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["mK", "2"], "-", 
             SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             FractionBox["1", "\[Epsilon]"], "-", 
             RowBox[{"Log", "[", 
              SuperscriptBox["m\[Pi]", "2"], "]"}]}], ")"}]}], "+", 
          RowBox[{"4", " ", "cVuu", " ", 
           SuperscriptBox["m\[Pi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["mK", "2"], "-", 
             SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             FractionBox["1", "\[Epsilon]"], "-", 
             RowBox[{"Log", "[", 
              SuperscriptBox["m\[Pi]", "2"], "]"}]}], ")"}]}], "-", 
          RowBox[{"2", " ", "cVdd", " ", 
           SuperscriptBox["m\[Pi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["ma", "2"], "+", 
             SuperscriptBox["mK", "2"], "-", 
             SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             FractionBox["1", "\[Epsilon]"], "-", 
             RowBox[{"Log", "[", 
              SuperscriptBox["m\[Pi]", "2"], "]"}]}], ")"}]}], "+", 
          RowBox[{"2", " ", "cVss", " ", 
           SuperscriptBox["m\[Pi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["ma", "2"], "-", 
             SuperscriptBox["mK", "2"], "+", 
             SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             FractionBox["1", "\[Epsilon]"], "-", 
             RowBox[{"Log", "[", 
              SuperscriptBox["m\[Pi]", "2"], "]"}]}], ")"}]}], "-", 
          RowBox[{"cAss", " ", 
           SuperscriptBox["m\[Pi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["ma", "2"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["mK", "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["m\[Pi]", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             FractionBox["1", "\[Epsilon]"], "-", 
             RowBox[{"Log", "[", 
              SuperscriptBox["m\[Pi]", "2"], "]"}]}], ")"}]}], "-", 
          RowBox[{"cAdd", " ", 
           SuperscriptBox["m\[Pi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", " ", 
              SuperscriptBox["ma", "2"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["mK", "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["m\[Pi]", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             FractionBox["1", "\[Epsilon]"], "-", 
             RowBox[{"Log", "[", 
              SuperscriptBox["m\[Pi]", "2"], "]"}]}], ")"}]}], "+", 
          RowBox[{
           SqrtBox["2"], " ", 
           SuperscriptBox["m\[Pi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"7", " ", 
              SuperscriptBox["ma", "2"]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["mK", "2"]}], "-", 
             RowBox[{"7", " ", 
              SuperscriptBox["m\[Pi]", "2"]}]}], ")"}], " ", "\[Theta]\[Pi]a",
            " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             FractionBox["1", "\[Epsilon]"], "-", 
             RowBox[{"Log", "[", 
              SuperscriptBox["m\[Pi]", "2"], "]"}]}], ")"}]}], "-", 
          RowBox[{"2", " ", "cGG", " ", 
           SuperscriptBox["m\[Pi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["ma", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"8", " ", "\[Kappa]d"}], "+", "\[Kappa]u"}], ")"}]}], 
             "-", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["m\[Pi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Kappa]d"}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["mK", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"\[Kappa]d", "+", "\[Kappa]u"}], ")"}]}]}], 
               ")"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             FractionBox["1", "\[Epsilon]"], "-", 
             RowBox[{"Log", "[", 
              SuperscriptBox["m\[Pi]", "2"], "]"}]}], ")"}]}], "-", 
          RowBox[{
           SqrtBox[
            FractionBox["2", "3"]], " ", 
           SuperscriptBox["m\[Pi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "9"}], " ", 
              SuperscriptBox["ma", "2"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["mK", "2"]}], "+", 
             SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", "\[Theta]\[Eta]8a", 
           " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             FractionBox["1", "\[Epsilon]"], "+", 
             RowBox[{"Log", "[", 
              SuperscriptBox["m\[Pi]", "2"], "]"}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"3", ",", "\[Pi]0"}], "]"}]}]}], ")"}]}], "+", 
    "\[IndentingNewLine]", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"96", " ", "f", " ", 
       SuperscriptBox["\[Pi]", "2"]}]], 
     RowBox[{"(", 
      RowBox[{"cAdd", "+", "cAss", "+", "cAuu", "+", 
       RowBox[{"2", " ", "cGG"}]}], ")"}], " ", "G8\[Theta]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["mK", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["ma", "2"], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["mK", "2"]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["m\[Pi]", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          FractionBox["1", "\[Epsilon]"], "+", 
          RowBox[{"Log", "[", 
           SuperscriptBox["mK", "2"], "]"}]}], ")"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"3", ",", "K"}], "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["mK", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["mK", "2"], "-", 
          SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          FractionBox["1", "\[Epsilon]"], "+", 
          RowBox[{"Log", "[", 
           SuperscriptBox["mK", "2"], "]"}]}], ")"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"3", ",", "K0"}], "]"}]}], "-", 
       RowBox[{
        SuperscriptBox["m\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["ma", "2"], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["mK", "2"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["m\[Pi]", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          FractionBox["1", "\[Epsilon]"], "+", 
          RowBox[{"2", " ", 
           RowBox[{"Log", "[", "m\[Pi]", "]"}]}]}], ")"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"3", ",", "\[Pi]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["ma", "2"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["mK", "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["m\[Pi]", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["mK", "2"]}], "-", 
          SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          FractionBox["1", "\[Epsilon]"], "+", 
          RowBox[{"Log", "[", "3", "]"}], "-", 
          RowBox[{"Log", "[", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["mK", "2"]}], "-", 
            SuperscriptBox["m\[Pi]", "2"]}], "]"}]}], ")"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"3", ",", "\[Eta]8"}], "]"}]}], "-", 
       RowBox[{
        SuperscriptBox["m\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["ma", "2"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["mK", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["m\[Pi]", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          FractionBox["1", "\[Epsilon]"], "+", 
          RowBox[{"2", " ", 
           RowBox[{"Log", "[", "m\[Pi]", "]"}]}]}], ")"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"3", ",", "\[Pi]0"}], "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"96", " ", "f", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["mK", "2"], "-", 
         SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
       SuperscriptBox["\[Pi]", "2"]}]], "G8p", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"cVdd", "-", "cVss"}], ")"}], " ", 
               SuperscriptBox["mK", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["ma", "2"], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["mK", "2"]}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["m\[Pi]", "2"]}]}], ")"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"cAdd", "-", "cAss"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["ma", "2"], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["mK", "2"]}], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["m\[Pi]", "2"]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["mK", "2"], "-", 
                SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"]}]}], 
           "\[Epsilon]"], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"cVdd", "-", "cVss"}], ")"}], " ", 
           SuperscriptBox["mK", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["ma", "2"], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["mK", "2"]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["m\[Pi]", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"Log", "[", 
              FractionBox["1", 
               SuperscriptBox["mK", "2"]], "]"}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"cAdd", "-", "cAss"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["ma", "2"], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["mK", "2"]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["m\[Pi]", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["mK", "2"], "-", 
              SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"Log", "[", 
              FractionBox["1", 
               SuperscriptBox["mK", "2"]], "]"}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"3", ",", "K"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{"cAdd", "-", "cAss"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["mK", "2"], "-", 
                SuperscriptBox["m\[Pi]", "2"]}], ")"}], "3"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"cVdd", "-", "cVss"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", 
                SuperscriptBox["mK", "6"]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["mK", "4"], " ", 
                SuperscriptBox["m\[Pi]", "2"]}]}], ")"}]}]}], "\[Epsilon]"], 
          "-", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"cVdd", "-", "cVss"}], ")"}], " ", 
           SuperscriptBox["mK", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["mK", "2"], "-", 
             SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"Log", "[", 
              FractionBox["1", 
               SuperscriptBox["mK", "2"]], "]"}]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"cAdd", "-", "cAss"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["mK", "2"], "-", 
              SuperscriptBox["m\[Pi]", "2"]}], ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"Log", "[", 
              FractionBox["1", 
               SuperscriptBox["mK", "2"]], "]"}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"3", ",", "K0"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"cVdd", "-", "cVss"}], ")"}], " ", 
             SuperscriptBox["mK", "2"], " ", 
             SuperscriptBox["m\[Pi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["ma", "2"], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["mK", "2"]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["m\[Pi]", "2"]}]}], ")"}]}], "-", 
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"cAdd", "-", "cAss"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["ma", "2"], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["mK", "2"]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["m\[Pi]", "2"]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["mK", "2"]}], " ", "m\[Pi]"}], "+", 
                 SuperscriptBox["m\[Pi]", "3"]}], ")"}], "2"]}], 
             SuperscriptBox["mK", "2"]]}], "\[Epsilon]"], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"cVdd", "-", "cVss"}], ")"}], " ", 
           SuperscriptBox["mK", "2"], " ", 
           SuperscriptBox["m\[Pi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["ma", "2"], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["mK", "2"]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["m\[Pi]", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"Log", "[", 
              FractionBox["1", 
               SuperscriptBox["m\[Pi]", "2"]], "]"}]}], ")"}]}], "-", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"cAdd", "-", "cAss"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["ma", "2"], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["mK", "2"]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["m\[Pi]", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["mK", "2"]}], " ", "m\[Pi]"}], "+", 
               SuperscriptBox["m\[Pi]", "3"]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"Log", "[", 
               FractionBox["1", 
                SuperscriptBox["m\[Pi]", "2"]], "]"}]}], ")"}]}], 
           SuperscriptBox["mK", "2"]]}], ")"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"3", ",", "\[Pi]"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"cVdd", "-", "cVss"}], ")"}], " ", 
               SuperscriptBox["mK", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["ma", "2"], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["mK", "2"]}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["m\[Pi]", "2"]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", 
                  SuperscriptBox["mK", "2"]}], "-", 
                 SuperscriptBox["m\[Pi]", "2"]}], ")"}]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"cAdd", "-", "cAss"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["ma", "2"], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["mK", "2"]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["m\[Pi]", "2"]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["mK", "2"], "-", 
                 SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 SuperscriptBox["mK", "2"]}], "-", 
                SuperscriptBox["m\[Pi]", "2"]}], ")"}]}], 
             SuperscriptBox["mK", "2"]]}], "\[Epsilon]"], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"cVdd", "-", "cVss"}], ")"}], " ", 
           SuperscriptBox["mK", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["ma", "2"], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["mK", "2"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["m\[Pi]", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["mK", "2"]}], "-", 
             SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"Log", "[", 
              FractionBox["3", 
               RowBox[{
                RowBox[{"4", " ", 
                 SuperscriptBox["mK", "2"]}], "-", 
                SuperscriptBox["m\[Pi]", "2"]}]], "]"}]}], ")"}]}], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"cAdd", "-", "cAss"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["ma", "2"], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["mK", "2"]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["m\[Pi]", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["mK", "2"], "-", 
               SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["mK", "2"]}], "-", 
              SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"Log", "[", 
               FractionBox["3", 
                RowBox[{
                 RowBox[{"4", " ", 
                  SuperscriptBox["mK", "2"]}], "-", 
                 SuperscriptBox["m\[Pi]", "2"]}]], "]"}]}], ")"}]}], 
           SuperscriptBox["mK", "2"]]}], ")"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"3", ",", "\[Eta]8"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"cAdd", "-", "cAss"}], ")"}], " ", 
              SuperscriptBox["m\[Pi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["ma", "2"]}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["mK", "2"]}], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["m\[Pi]", "2"]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["mK", "2"], "-", 
                 SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"]}], 
             SuperscriptBox["mK", "2"]], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"cVdd", "-", "cVss"}], ")"}], " ", 
             SuperscriptBox["mK", "2"], " ", 
             SuperscriptBox["m\[Pi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox["ma", "2"]}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["mK", "2"]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["m\[Pi]", "2"]}]}], ")"}]}]}], "\[Epsilon]"], 
          "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"cVdd", "-", "cVss"}], ")"}], " ", 
           SuperscriptBox["mK", "2"], " ", 
           SuperscriptBox["m\[Pi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["ma", "2"]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["mK", "2"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["m\[Pi]", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"Log", "[", 
              FractionBox["1", 
               SuperscriptBox["m\[Pi]", "2"]], "]"}]}], ")"}]}], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"cAdd", "-", "cAss"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], " ", 
               SuperscriptBox["ma", "2"]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["mK", "2"]}], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["m\[Pi]", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["mK", "2"], " ", "m\[Pi]"}], "-", 
               SuperscriptBox["m\[Pi]", "3"]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"Log", "[", 
               FractionBox["1", 
                SuperscriptBox["m\[Pi]", "2"]], "]"}]}], ")"}]}], 
           SuperscriptBox["mK", "2"]]}], ")"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"3", ",", "\[Pi]0"}], "]"}]}]}], ")"}]}]}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.899965834289427*^9, 3.899965836597621*^9}, {
   3.899965885374188*^9, 3.899965887278387*^9}, {3.902232875951651*^9, 
   3.9022329434824963`*^9}, {3.90229919338964*^9, 3.902299195882679*^9}, {
   3.902385618867606*^9, 3.9023856260645437`*^9}, 3.902385980139793*^9, 
   3.902386091041321*^9, {3.909653614793384*^9, 3.909653632550972*^9}, {
   3.909653692581756*^9, 3.909653692748691*^9}, {3.909653795336919*^9, 
   3.9096537958658123`*^9}},
 CellLabel->
  "In[497]:=",ExpressionUUID->"69571b2e-0478-407d-9238-8e72a470ec2f"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.902232923542286*^9, 3.902232923561328*^9}},
 CellLabel->
  "In[228]:=",ExpressionUUID->"3dabea8c-5724-4e53-9263-79ad3172e474"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["D", "4"], 
  TraditionalForm]],ExpressionUUID->"bf60bdeb-30f9-4dae-a9ba-24b7447f9b32"]], \
"Subsection",
 CellChangeTimes->{{3.899965942467725*^9, 3.899965943217902*^9}, {
  3.902232689274684*^9, 
  3.902232689634508*^9}},ExpressionUUID->"bde2558a-4229-4b5b-90a7-\
32a9d3a479ac"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Loop", "[", "4", "]"}], " ", "=", " ", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"96", " ", "f", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "G8", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "cVss"}], "+", "cVuu"}], ")"}], " ", 
       SuperscriptBox["mK", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["ma", "2"]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["mK", "2"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["m\[Pi]", "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox["1", "\[Epsilon]"], "+", 
         RowBox[{"Log", "[", 
          FractionBox["1", 
           SuperscriptBox["mK", "2"]], "]"}]}], ")"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"4", ",", "K"}], "]"}]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"cVdd", "-", "cVss"}], ")"}], " ", 
       SuperscriptBox["ma", "2"], " ", 
       SuperscriptBox["mK", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox["1", "\[Epsilon]"], "+", 
         RowBox[{"Log", "[", 
          FractionBox["1", 
           SuperscriptBox["mK", "2"]], "]"}]}], ")"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"4", ",", "K0"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "cVdd"}], "+", "cVuu"}], ")"}], " ", 
       SuperscriptBox["m\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["ma", "2"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["mK", "2"]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["m\[Pi]", "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox["1", "\[Epsilon]"], "+", 
         RowBox[{"Log", "[", 
          FractionBox["1", 
           SuperscriptBox["m\[Pi]", "2"]], "]"}]}], ")"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"4", ",", "\[Pi]"}], "]"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.899966026256942*^9, 3.899966035231848*^9}, {
   3.902232953373592*^9, 3.902232981214366*^9}, 3.902386311107112*^9},
 CellLabel->"In[56]:=",ExpressionUUID->"0337261c-bd1a-4dd7-a7b0-1db8f68151f0"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["D", "5"], 
  TraditionalForm]],ExpressionUUID->"d86ad0a2-a903-4c36-ab05-0eb572f7c916"]], \
"Subsection",
 CellChangeTimes->{{3.8999660437940683`*^9, 3.899966044530369*^9}, {
  3.902232690841625*^9, 
  3.902232691215646*^9}},ExpressionUUID->"dc94fb1e-c162-4bcb-a3a7-\
996aef4239ff"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{3.90223298973144*^9},
 CellLabel->"In[57]:=",ExpressionUUID->"06dbdb80-bc5a-495e-b67f-1e6da726775a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Loop", "[", "5", "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{" ", "G8"}], 
      RowBox[{"96", " ", "f", " ", 
       SuperscriptBox["\[Pi]", "2"]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["1", 
            RowBox[{"8", " ", 
             SuperscriptBox["ma", "4"]}]], "cVss", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                FractionBox["1", "\[Epsilon]"]}], ")"}], " ", 
              SuperscriptBox["ma", "8"]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["ma", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["mK", "2"], "-", 
                 SuperscriptBox["m\[Pi]", "2"]}], ")"}], "3"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["ma", "6"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"5", "+", 
                    FractionBox["2", "\[Epsilon]"]}], ")"}], " ", 
                   SuperscriptBox["mK", "2"]}], ")"}]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["m\[Pi]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["ma", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["mK", "2"], "-", 
                SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 SuperscriptBox["mK", "2"], "\[Epsilon]"], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"2", "+", 
                   FractionBox["1", "\[Epsilon]"]}], ")"}], " ", 
                 SuperscriptBox["m\[Pi]", "2"]}]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["ma", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["ma", "4"]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["ma", "2"], " ", 
                 SuperscriptBox["mK", "2"]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["mK", "4"]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["m\[Pi]", "4"]}]}], ")"}], " ", 
              RowBox[{"Log", "[", 
               SuperscriptBox["mK", "2"], "]"}]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["ma", "8"], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["ma", "6"], " ", 
                 SuperscriptBox["mK", "2"]}], "-", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["mK", "2"], "-", 
                   SuperscriptBox["m\[Pi]", "2"]}], ")"}], "4"], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["ma", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["mK", "3"], "-", 
                    RowBox[{"mK", " ", 
                    SuperscriptBox["m\[Pi]", "2"]}]}], ")"}], "2"]}]}], ")"}],
               " ", 
              RowBox[{"Log", "[", 
               FractionBox[
                SuperscriptBox["mK", "2"], 
                SuperscriptBox["m\[Pi]", "2"]], "]"}]}], "+", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["ma", "2"], "+", 
                SuperscriptBox["mK", "2"], "-", 
                SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["ma", "2"], "-", 
                 SuperscriptBox["mK", "2"], "+", 
                 SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], " ", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["ma", "4"], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["mK", "2"], "-", 
                   SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["ma", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["mK", "2"], "+", 
                   SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}]], " ", 
              RowBox[{"Log", "[", 
               FractionBox[
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["ma", "2"]}], "+", 
                 SuperscriptBox["mK", "2"], "+", 
                 SuperscriptBox["m\[Pi]", "2"], "+", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox["ma", "4"], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "-", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["ma", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}]]}], 
                RowBox[{"2", " ", "mK", " ", "m\[Pi]"}]], "]"}]}]}], ")"}]}], 
          "+", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"2", " ", 
             SqrtBox["2"], " ", 
             SuperscriptBox["ma", "4"]}]], "\[Theta]\[Pi]a", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                FractionBox["1", "\[Epsilon]"]}], ")"}], " ", 
              SuperscriptBox["ma", "8"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["ma", "6"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   FractionBox["1", "\[Epsilon]"]}], ")"}], " ", 
                 SuperscriptBox["mK", "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"7", "+", 
                   FractionBox["4", "\[Epsilon]"]}], ")"}], " ", 
                 SuperscriptBox["m\[Pi]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["ma", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["mK", "2"]}], " ", "m\[Pi]"}], "+", 
                 SuperscriptBox["m\[Pi]", "3"]}], ")"}], "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["ma", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"5", "+", 
                    FractionBox["2", "\[Epsilon]"]}], ")"}], " ", 
                   SuperscriptBox["mK", "4"]}], ")"}]}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", 
                   FractionBox["1", "\[Epsilon]"]}], ")"}], " ", 
                 SuperscriptBox["mK", "2"], " ", 
                 SuperscriptBox["m\[Pi]", "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", 
                   FractionBox["1", "\[Epsilon]"]}], ")"}], " ", 
                 SuperscriptBox["m\[Pi]", "4"]}]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["ma", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["ma", "4"]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["mK", "4"]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["mK", "2"], " ", 
                 SuperscriptBox["m\[Pi]", "2"]}], "+", 
                SuperscriptBox["m\[Pi]", "4"], "-", 
                RowBox[{
                 SuperscriptBox["ma", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    SuperscriptBox["mK", "2"]}], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["m\[Pi]", "2"]}]}], ")"}]}]}], ")"}], " ", 
              
              RowBox[{"Log", "[", 
               SuperscriptBox["mK", "2"], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["ma", "2"], "-", 
                SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["ma", "6"]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "3"]}], "+", 
                RowBox[{
                 SuperscriptBox["ma", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["mK", "2"]}], "+", 
                   SuperscriptBox["m\[Pi]", "2"]}], ")"}]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["ma", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["mK", "4"], "-", 
                   SuperscriptBox["m\[Pi]", "4"]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"Log", "[", 
               FractionBox[
                SuperscriptBox["mK", "2"], 
                SuperscriptBox["m\[Pi]", "2"]], "]"}]}], "+", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["ma", "2"], "-", 
                SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["ma", "4"], "-", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["mK", "2"], "-", 
                   SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"]}], ")"}], " ", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["ma", "4"], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["mK", "2"], "-", 
                   SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["ma", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["mK", "2"], "+", 
                   SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}]], " ", 
              RowBox[{"Log", "[", 
               FractionBox[
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["ma", "2"]}], "+", 
                 SuperscriptBox["mK", "2"], "+", 
                 SuperscriptBox["m\[Pi]", "2"], "+", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox["ma", "4"], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "-", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["ma", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}]]}], 
                RowBox[{"2", " ", "mK", " ", "m\[Pi]"}]], "]"}]}]}], ")"}]}], 
          "+", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"2", " ", 
             SqrtBox["6"], " ", 
             SuperscriptBox["ma", "4"]}]], "\[Theta]\[Eta]8a", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "18"}], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                FractionBox["1", "\[Epsilon]"]}], ")"}], " ", 
              SuperscriptBox["ma", "8"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["ma", "6"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"17", "+", 
                   FractionBox["11", "\[Epsilon]"]}], ")"}], " ", 
                 SuperscriptBox["mK", "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"13", "+", 
                   FractionBox["10", "\[Epsilon]"]}], ")"}], " ", 
                 SuperscriptBox["m\[Pi]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["ma", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["mK", "4"]}], "-", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", 
                   FractionBox["1", "\[Epsilon]"]}], ")"}], " ", 
                 SuperscriptBox["mK", "2"], " ", 
                 SuperscriptBox["m\[Pi]", "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"4", "+", 
                   FractionBox["1", "\[Epsilon]"]}], ")"}], " ", 
                 SuperscriptBox["m\[Pi]", "4"]}]}], ")"}]}], "-", 
             RowBox[{"6", " ", 
              SuperscriptBox["ma", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["mK", "6"]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["mK", "4"], " ", 
                 SuperscriptBox["m\[Pi]", "2"]}], "+", 
                SuperscriptBox["m\[Pi]", "6"]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["ma", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"9", " ", 
                 SuperscriptBox["ma", "4"]}], "+", 
                RowBox[{"9", " ", 
                 SuperscriptBox["mK", "2"], " ", 
                 SuperscriptBox["m\[Pi]", "2"]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["m\[Pi]", "4"]}], "-", 
                RowBox[{
                 SuperscriptBox["ma", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"11", " ", 
                    SuperscriptBox["mK", "2"]}], "+", 
                   RowBox[{"10", " ", 
                    SuperscriptBox["m\[Pi]", "2"]}]}], ")"}]}]}], ")"}], " ", 
              
              RowBox[{"Log", "[", 
               SuperscriptBox["mK", "2"], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "9"}], " ", 
                 SuperscriptBox["ma", "8"]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    SuperscriptBox["mK", "2"]}], "+", 
                   SuperscriptBox["m\[Pi]", "2"]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["ma", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"15", " ", 
                    SuperscriptBox["mK", "2"]}], "+", 
                   RowBox[{"8", " ", 
                    SuperscriptBox["m\[Pi]", "2"]}]}], ")"}]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["ma", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["mK", "4"], "-", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["mK", "2"], " ", 
                    SuperscriptBox["m\[Pi]", "2"]}]}], ")"}]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["ma", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"5", " ", 
                    SuperscriptBox["mK", "6"]}], "-", 
                   RowBox[{"8", " ", 
                    SuperscriptBox["mK", "4"], " ", 
                    SuperscriptBox["m\[Pi]", "2"]}], "+", 
                   RowBox[{"7", " ", 
                    SuperscriptBox["mK", "2"], " ", 
                    SuperscriptBox["m\[Pi]", "4"]}], "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["m\[Pi]", "6"]}]}], ")"}]}]}], ")"}], " ", 
              
              RowBox[{"Log", "[", 
               FractionBox[
                SuperscriptBox["mK", "2"], 
                SuperscriptBox["m\[Pi]", "2"]], "]"}]}], "-", 
             RowBox[{"6", " ", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["ma", "4"], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["mK", "2"], "-", 
                   SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["ma", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["mK", "2"], "+", 
                   SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["ma", "6"]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["mK", "6"]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["mK", "4"], " ", 
                 SuperscriptBox["m\[Pi]", "2"]}], "+", 
                SuperscriptBox["m\[Pi]", "6"], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["ma", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"]}], "-", 
                RowBox[{
                 SuperscriptBox["ma", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    SuperscriptBox["mK", "2"]}], "+", 
                   SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"Log", "[", 
               FractionBox[
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["ma", "2"]}], "+", 
                 SuperscriptBox["mK", "2"], "+", 
                 SuperscriptBox["m\[Pi]", "2"], "+", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox["ma", "4"], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "-", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["ma", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}]]}], 
                RowBox[{"2", " ", "mK", " ", "m\[Pi]"}]], "]"}]}]}], ")"}]}], 
          "+", 
          RowBox[{"cGG", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                FractionBox["1", "\[Epsilon]"]}], ")"}], " ", 
              SuperscriptBox["ma", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", "\[Kappa]d"}], "+", "\[Kappa]u"}], ")"}]}], 
             "-", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                FractionBox["1", "\[Epsilon]"]}], ")"}], " ", 
              SuperscriptBox["mK", "2"], " ", 
              SuperscriptBox["m\[Pi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", "\[Kappa]d"}], "+", "\[Kappa]u"}], ")"}]}], 
             "+", 
             RowBox[{
              SuperscriptBox["mK", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "5"}], "-", 
                FractionBox["2", "\[Epsilon]"], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"7", "+", 
                   FractionBox["1", "\[Epsilon]"]}], ")"}], " ", 
                 "\[Kappa]d"}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", 
                   FractionBox["1", "\[Epsilon]"]}], ")"}], " ", 
                 "\[Kappa]u"}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["m\[Pi]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                FractionBox["1", "\[Epsilon]"], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"7", "+", 
                   FractionBox["1", "\[Epsilon]"]}], ")"}], " ", 
                 "\[Kappa]d"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"5", "+", 
                   FractionBox["2", "\[Epsilon]"]}], ")"}], " ", 
                 "\[Kappa]u"}]}], ")"}]}], "-", 
             FractionBox[
              RowBox[{"3", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["mK", "2"], "-", 
                  SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["m\[Pi]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Kappa]d"}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["mK", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"\[Kappa]d", "+", "\[Kappa]u"}], ")"}]}]}], 
                ")"}]}], 
              SuperscriptBox["ma", "2"]], "+", 
             RowBox[{
              SuperscriptBox["ma", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["m\[Pi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "7"}], "-", 
                   FractionBox["4", "\[Epsilon]"], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"10", "+", 
                    FractionBox["7", "\[Epsilon]"]}], ")"}], " ", 
                    "\[Kappa]d"}], "+", 
                   RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    FractionBox["1", "\[Epsilon]"]}], ")"}], " ", 
                    "\[Kappa]u"}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["mK", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    FractionBox["1", "\[Epsilon]"]}], ")"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"10", "+", 
                    FractionBox["7", "\[Epsilon]"]}], ")"}], " ", 
                    "\[Kappa]d"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    FractionBox["4", "\[Epsilon]"]}], ")"}], " ", 
                    "\[Kappa]u"}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["mK", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "-", "\[Kappa]d", "+", "\[Kappa]u"}], ")"}]}], 
                "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["ma", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", " ", "\[Kappa]d"}], "+", "\[Kappa]u"}], 
                  ")"}]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["mK", "2"], " ", 
                 SuperscriptBox["m\[Pi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", " ", "\[Kappa]d"}], "+", "\[Kappa]u"}], 
                  ")"}]}], "-", 
                RowBox[{
                 SuperscriptBox["m\[Pi]", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "\[Kappa]d", "+", 
                   RowBox[{"2", " ", "\[Kappa]u"}]}], ")"}]}], "-", 
                RowBox[{
                 SuperscriptBox["ma", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["m\[Pi]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"7", " ", "\[Kappa]d"}], "+", 
                    RowBox[{"3", " ", "\[Kappa]u"}]}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["mK", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"7", " ", "\[Kappa]d"}], "+", 
                    RowBox[{"4", " ", "\[Kappa]u"}]}], ")"}]}]}], ")"}]}]}], 
               ")"}], " ", 
              RowBox[{"Log", "[", 
               SuperscriptBox["mK", "2"], "]"}]}], "+", 
             RowBox[{
              FractionBox["1", 
               RowBox[{"2", " ", 
                SuperscriptBox["ma", "4"]}]], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["ma", "8"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", " ", "\[Kappa]d"}], "+", "\[Kappa]u"}], 
                  ")"}]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["m\[Pi]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Kappa]d"}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["mK", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"\[Kappa]d", "+", "\[Kappa]u"}], ")"}]}]}], 
                  ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["ma", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    SuperscriptBox["mK", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Kappa]d"}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["m\[Pi]", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "-", "\[Kappa]d", "+", "\[Kappa]u"}], 
                    ")"}]}], "-", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["mK", "2"], " ", 
                    SuperscriptBox["m\[Pi]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "\[Kappa]d"}], "+", "\[Kappa]u"}], 
                    ")"}]}]}], ")"}]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["ma", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["mK", "2"], "-", 
                   SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["mK", "2"]}], " ", 
                    SuperscriptBox["m\[Pi]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "\[Kappa]d"}], "+", "\[Kappa]u"}], 
                    ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["m\[Pi]", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"3", " ", "\[Kappa]d"}], "+", "\[Kappa]u"}], 
                    ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["mK", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"3", " ", "\[Kappa]d"}], "+", 
                    RowBox[{"2", " ", "\[Kappa]u"}]}], ")"}]}]}], ")"}]}], 
                "+", 
                RowBox[{
                 SuperscriptBox["ma", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["m\[Pi]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"5", " ", "\[Kappa]d"}], "+", 
                    RowBox[{"3", " ", "\[Kappa]u"}]}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["mK", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"9", " ", "\[Kappa]d"}], "+", 
                    RowBox[{"6", " ", "\[Kappa]u"}]}], ")"}]}]}], ")"}]}]}], 
               ")"}], " ", 
              RowBox[{"Log", "[", 
               FractionBox[
                SuperscriptBox["mK", "2"], 
                SuperscriptBox["m\[Pi]", "2"]], "]"}]}], "-", 
             RowBox[{
              FractionBox["1", 
               SuperscriptBox["ma", "4"]], "3", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["ma", "4"], "-", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["mK", "2"], "-", 
                   SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"]}], ")"}], " ", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["ma", "4"], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["mK", "2"], "-", 
                   SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["ma", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["mK", "2"], "+", 
                   SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["m\[Pi]", "2"]}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Kappa]d"}], ")"}]}], "-", 
                RowBox[{
                 SuperscriptBox["mK", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"\[Kappa]d", "+", "\[Kappa]u"}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["ma", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", " ", "\[Kappa]d"}], "+", "\[Kappa]u"}], 
                  ")"}]}]}], ")"}], " ", 
              RowBox[{"Log", "[", 
               FractionBox[
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["ma", "2"]}], "+", 
                 SuperscriptBox["mK", "2"], "+", 
                 SuperscriptBox["m\[Pi]", "2"], "+", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox["ma", "4"], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "-", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["ma", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}]]}], 
                RowBox[{"2", " ", "mK", " ", "m\[Pi]"}]], "]"}]}]}], ")"}]}], 
          "+", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"8", " ", 
             SuperscriptBox["ma", "4"]}]], "cAss", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              SuperscriptBox["ma", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["ma", "4"]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["mK", "4"]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["ma", "2"], " ", 
                 SuperscriptBox["m\[Pi]", "2"]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["m\[Pi]", "4"]}]}], ")"}], " ", 
              RowBox[{"Log", "[", 
               SuperscriptBox["mK", "2"], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["ma", "8"]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["ma", "6"], " ", 
                 SuperscriptBox["m\[Pi]", "2"]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "4"]}], "-", 
                RowBox[{"6", " ", 
                 SuperscriptBox["ma", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["mK", "2"]}], " ", "m\[Pi]"}], "+", 
                    SuperscriptBox["m\[Pi]", "3"]}], ")"}], "2"]}], "-", 
                RowBox[{"6", " ", 
                 SuperscriptBox["ma", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["mK", "4"], "-", 
                   SuperscriptBox["m\[Pi]", "4"]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"Log", "[", 
               FractionBox[
                SuperscriptBox["mK", "2"], 
                SuperscriptBox["m\[Pi]", "2"]], "]"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", 
                   FractionBox["1", "\[Epsilon]"]}], ")"}], " ", 
                 SuperscriptBox["ma", "8"]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["ma", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "3"]}], "+", 
                RowBox[{
                 SuperscriptBox["ma", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    SuperscriptBox["mK", "2"]}], "-", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    FractionBox["2", "\[Epsilon]"]}], ")"}], " ", 
                    SuperscriptBox["m\[Pi]", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["ma", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    FractionBox["1", "\[Epsilon]"]}], ")"}], " ", 
                    SuperscriptBox["mK", "4"]}], "+", 
                   RowBox[{"6", " ", 
                    SuperscriptBox["mK", "2"], " ", 
                    SuperscriptBox["m\[Pi]", "2"]}], "+", 
                   FractionBox[
                    RowBox[{"3", " ", 
                    SuperscriptBox["m\[Pi]", "4"]}], "\[Epsilon]"]}], ")"}]}],
                 "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["ma", "2"], "+", 
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["ma", "2"], "-", 
                   SuperscriptBox["mK", "2"], "+", 
                   SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox["ma", "4"], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "-", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["ma", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}]], " ", 
                 RowBox[{"Log", "[", 
                  FractionBox[
                   RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["ma", "2"]}], "+", 
                    SuperscriptBox["mK", "2"], "+", 
                    SuperscriptBox["m\[Pi]", "2"], "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["ma", "4"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["ma", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}]]}], 
                   RowBox[{"2", " ", "mK", " ", "m\[Pi]"}]], "]"}]}]}], 
               ")"}]}]}], ")"}]}], "-", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"8", " ", 
             SuperscriptBox["ma", "4"]}]], "cVdd", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              SuperscriptBox["ma", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["ma", "4"]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["mK", "4"]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["ma", "2"], " ", 
                 SuperscriptBox["m\[Pi]", "2"]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["m\[Pi]", "4"]}]}], ")"}], " ", 
              RowBox[{"Log", "[", 
               SuperscriptBox["mK", "2"], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["ma", "8"]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["ma", "6"], " ", 
                 SuperscriptBox["m\[Pi]", "2"]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "4"]}], "-", 
                RowBox[{"6", " ", 
                 SuperscriptBox["ma", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["mK", "2"]}], " ", "m\[Pi]"}], "+", 
                    SuperscriptBox["m\[Pi]", "3"]}], ")"}], "2"]}], "-", 
                RowBox[{"6", " ", 
                 SuperscriptBox["ma", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["mK", "4"], "-", 
                   SuperscriptBox["m\[Pi]", "4"]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"Log", "[", 
               FractionBox[
                SuperscriptBox["mK", "2"], 
                SuperscriptBox["m\[Pi]", "2"]], "]"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", 
                   FractionBox["1", "\[Epsilon]"]}], ")"}], " ", 
                 SuperscriptBox["ma", "8"]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["ma", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "3"]}], "+", 
                RowBox[{
                 SuperscriptBox["ma", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    SuperscriptBox["mK", "2"]}], "-", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    FractionBox["2", "\[Epsilon]"]}], ")"}], " ", 
                    SuperscriptBox["m\[Pi]", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["ma", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    FractionBox["1", "\[Epsilon]"]}], ")"}], " ", 
                    SuperscriptBox["mK", "4"]}], "+", 
                   RowBox[{"6", " ", 
                    SuperscriptBox["mK", "2"], " ", 
                    SuperscriptBox["m\[Pi]", "2"]}], "+", 
                   FractionBox[
                    RowBox[{"3", " ", 
                    SuperscriptBox["m\[Pi]", "4"]}], "\[Epsilon]"]}], ")"}]}],
                 "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["ma", "2"], "+", 
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["ma", "2"], "-", 
                   SuperscriptBox["mK", "2"], "+", 
                   SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox["ma", "4"], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "-", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["ma", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}]], " ", 
                 RowBox[{"Log", "[", 
                  FractionBox[
                   RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["ma", "2"]}], "+", 
                    SuperscriptBox["mK", "2"], "+", 
                    SuperscriptBox["m\[Pi]", "2"], "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["ma", "4"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["ma", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}]]}], 
                   RowBox[{"2", " ", "mK", " ", "m\[Pi]"}]], "]"}]}]}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"8", " ", 
             SuperscriptBox["ma", "4"]}]], "cAdd", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["ma", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["ma", "4"]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["ma", "2"], " ", 
                 SuperscriptBox["mK", "2"]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["mK", "4"]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["m\[Pi]", "4"]}]}], ")"}], " ", 
              RowBox[{"Log", "[", 
               SuperscriptBox["mK", "2"], "]"}]}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["ma", "8"], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["ma", "6"], " ", 
                 SuperscriptBox["mK", "2"]}], "-", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["mK", "2"], "-", 
                   SuperscriptBox["m\[Pi]", "2"]}], ")"}], "4"], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["ma", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["mK", "3"], "-", 
                    RowBox[{"mK", " ", 
                    SuperscriptBox["m\[Pi]", "2"]}]}], ")"}], "2"]}]}], ")"}],
               " ", 
              RowBox[{"Log", "[", 
               FractionBox[
                SuperscriptBox["mK", "2"], 
                SuperscriptBox["m\[Pi]", "2"]], "]"}]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", 
                   FractionBox["1", "\[Epsilon]"]}], ")"}], " ", 
                 SuperscriptBox["ma", "8"]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["ma", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "3"]}], "+", 
                RowBox[{
                 SuperscriptBox["ma", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    FractionBox["2", "\[Epsilon]"]}], ")"}], " ", 
                    SuperscriptBox["mK", "2"]}], ")"}]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["m\[Pi]", "2"]}]}], ")"}]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["ma", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["mK", "2"], "-", 
                   SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FractionBox[
                    SuperscriptBox["mK", "2"], "\[Epsilon]"], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    FractionBox["1", "\[Epsilon]"]}], ")"}], " ", 
                    SuperscriptBox["m\[Pi]", "2"]}]}], ")"}]}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["ma", "2"], "+", 
                   SuperscriptBox["mK", "2"], "-", 
                   SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["ma", "2"], "-", 
                    SuperscriptBox["mK", "2"], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], " ", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox["ma", "4"], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "-", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["ma", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}]], " ", 
                 RowBox[{"Log", "[", 
                  FractionBox[
                   RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["ma", "2"]}], "+", 
                    SuperscriptBox["mK", "2"], "+", 
                    SuperscriptBox["m\[Pi]", "2"], "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["ma", "4"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["ma", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}]]}], 
                   RowBox[{"2", " ", "mK", " ", "m\[Pi]"}]], "]"}]}]}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"4", " ", 
             SuperscriptBox["ma", "4"]}]], "cAuu", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              SuperscriptBox["ma", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["mK", "2"], "-", 
                SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["ma", "2"], "-", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["mK", "2"], "+", 
                   SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"Log", "[", 
               SuperscriptBox["mK", "2"], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "4"]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["ma", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["mK", "2"], "+", 
                   SuperscriptBox["m\[Pi]", "2"]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["ma", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    SuperscriptBox["mK", "2"]}], "+", 
                   SuperscriptBox["m\[Pi]", "2"]}], ")"}]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["ma", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["mK", "4"], "-", 
                   SuperscriptBox["m\[Pi]", "4"]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"Log", "[", 
               FractionBox[
                SuperscriptBox["mK", "2"], 
                SuperscriptBox["m\[Pi]", "2"]], "]"}]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["mK", "2"], "-", 
                SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"4", "+", 
                    FractionBox["1", "\[Epsilon]"]}], ")"}], " ", 
                   SuperscriptBox["ma", "6"]}], ")"}]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["ma", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"]}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   FractionBox["1", "\[Epsilon]"]}], ")"}], " ", 
                 SuperscriptBox["ma", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["mK", "2"], "+", 
                   SuperscriptBox["m\[Pi]", "2"]}], ")"}]}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", 
                    SuperscriptBox["ma", "4"]}], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"]}], ")"}], 
                 " ", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox["ma", "4"], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "-", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["ma", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}]], " ", 
                 RowBox[{"Log", "[", 
                  FractionBox[
                   RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["ma", "2"]}], "+", 
                    SuperscriptBox["mK", "2"], "+", 
                    SuperscriptBox["m\[Pi]", "2"], "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["ma", "4"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["ma", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}]]}], 
                   RowBox[{"2", " ", "mK", " ", "m\[Pi]"}]], "]"}]}]}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"4", " ", 
             SuperscriptBox["ma", "4"]}]], "cVuu", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              SuperscriptBox["ma", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["mK", "2"], "-", 
                SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["ma", "2"], "-", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["mK", "2"], "+", 
                   SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"Log", "[", 
               SuperscriptBox["mK", "2"], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "4"]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["ma", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["mK", "2"], "+", 
                   SuperscriptBox["m\[Pi]", "2"]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["ma", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    SuperscriptBox["mK", "2"]}], "+", 
                   SuperscriptBox["m\[Pi]", "2"]}], ")"}]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["ma", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["mK", "4"], "-", 
                   SuperscriptBox["m\[Pi]", "4"]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"Log", "[", 
               FractionBox[
                SuperscriptBox["mK", "2"], 
                SuperscriptBox["m\[Pi]", "2"]], "]"}]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["mK", "2"], "-", 
                SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"4", "+", 
                    FractionBox["1", "\[Epsilon]"]}], ")"}], " ", 
                   SuperscriptBox["ma", "6"]}], ")"}]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["ma", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"]}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   FractionBox["1", "\[Epsilon]"]}], ")"}], " ", 
                 SuperscriptBox["ma", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["mK", "2"], "+", 
                   SuperscriptBox["m\[Pi]", "2"]}], ")"}]}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", 
                    SuperscriptBox["ma", "4"]}], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"]}], ")"}], 
                 " ", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox["ma", "4"], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "-", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["ma", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}]], " ", 
                 RowBox[{"Log", "[", 
                  FractionBox[
                   RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["ma", "2"]}], "+", 
                    SuperscriptBox["mK", "2"], "+", 
                    SuperscriptBox["m\[Pi]", "2"], "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["ma", "4"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["ma", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}]]}], 
                   RowBox[{"2", " ", "mK", " ", "m\[Pi]"}]], "]"}]}]}], 
               ")"}]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"5", ",", "K\[Pi]"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", 
             RowBox[{"144", " ", 
              SuperscriptBox["ma", "4"]}]]}], "cAdd", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", 
              SuperscriptBox["ma", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"9", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", 
                   FractionBox["1", "\[Epsilon]"]}], ")"}], " ", 
                 SuperscriptBox["ma", "6"]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["ma", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"13", "+", 
                    FractionBox["6", "\[Epsilon]"]}], ")"}], " ", 
                    SuperscriptBox["mK", "2"]}], "-", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["m\[Pi]", "2"]}]}], ")"}]}], "+", 
                RowBox[{"5", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "3"]}], "+", 
                RowBox[{
                 SuperscriptBox["ma", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["mK", "2"], "-", 
                   SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"7", " ", 
                    RowBox[{"(", 
                    RowBox[{"16", "+", 
                    FractionBox["15", "\[Epsilon]"]}], ")"}], " ", 
                    SuperscriptBox["mK", "2"]}], "-", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    FractionBox["15", "\[Epsilon]"]}], ")"}], " ", 
                    SuperscriptBox["m\[Pi]", "2"]}]}], ")"}]}]}], ")"}]}], 
             "-", 
             RowBox[{"18", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["ma", "8"]}], "-", 
                RowBox[{"6", " ", 
                 SuperscriptBox["ma", "6"], " ", 
                 SuperscriptBox["mK", "2"]}], "+", 
                RowBox[{"5", " ", 
                 SuperscriptBox["ma", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"7", " ", 
                    SuperscriptBox["mK", "4"]}], "-", 
                   RowBox[{"8", " ", 
                    SuperscriptBox["mK", "2"], " ", 
                    SuperscriptBox["m\[Pi]", "2"]}], "+", 
                   SuperscriptBox["m\[Pi]", "4"]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"Log", "[", 
               SuperscriptBox["mK", "2"], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"27", " ", 
                 SuperscriptBox["ma", "8"]}], "+", 
                RowBox[{"18", " ", 
                 SuperscriptBox["ma", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"9", " ", 
                    SuperscriptBox["mK", "2"]}], "-", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["m\[Pi]", "2"]}]}], ")"}]}], "-", 
                RowBox[{"14", " ", 
                 SuperscriptBox["ma", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"7", " ", 
                    SuperscriptBox["mK", "2"]}], "-", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["m\[Pi]", "2"]}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"]}], "+", 
                RowBox[{"5", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "4"]}], "+", 
                RowBox[{"24", " ", 
                 SuperscriptBox["ma", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"8", " ", 
                    SuperscriptBox["mK", "4"]}], "-", 
                   RowBox[{"28", " ", 
                    SuperscriptBox["mK", "2"], " ", 
                    SuperscriptBox["m\[Pi]", "2"]}], "+", 
                   RowBox[{"5", " ", 
                    SuperscriptBox["m\[Pi]", "4"]}]}], ")"}]}]}], ")"}], " ", 
              
              RowBox[{"Log", "[", 
               FractionBox[
                RowBox[{"3", " ", 
                 SuperscriptBox["mK", "2"]}], 
                RowBox[{
                 RowBox[{"4", " ", 
                  SuperscriptBox["mK", "2"]}], "-", 
                 SuperscriptBox["m\[Pi]", "2"]}]], "]"}]}], "+", 
             RowBox[{"2", " ", 
              SqrtBox[
               RowBox[{
                RowBox[{"9", " ", 
                 SuperscriptBox["ma", "4"]}], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["mK", "2"], "-", 
                   SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["ma", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "7"}], " ", 
                    SuperscriptBox["mK", "2"]}], "+", 
                   SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"9", " ", 
                 SuperscriptBox["ma", "6"]}], "+", 
                RowBox[{"5", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "3"]}], "+", 
                RowBox[{
                 SuperscriptBox["ma", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "21"}], " ", 
                    SuperscriptBox["mK", "2"]}], "+", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["m\[Pi]", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["ma", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"7", " ", 
                    SuperscriptBox["mK", "4"]}], "+", 
                   RowBox[{"6", " ", 
                    SuperscriptBox["mK", "2"], " ", 
                    SuperscriptBox["m\[Pi]", "2"]}], "-", 
                   RowBox[{"13", " ", 
                    SuperscriptBox["m\[Pi]", "4"]}]}], ")"}]}]}], ")"}], " ", 
              
              RowBox[{"Log", "[", 
               FractionBox[
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "3"}], " ", 
                  SuperscriptBox["ma", "2"]}], "+", 
                 RowBox[{"7", " ", 
                  SuperscriptBox["mK", "2"]}], "-", 
                 SuperscriptBox["m\[Pi]", "2"], "+", 
                 SqrtBox[
                  RowBox[{
                   RowBox[{"9", " ", 
                    SuperscriptBox["ma", "4"]}], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "+", 
                   RowBox[{"6", " ", 
                    SuperscriptBox["ma", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "7"}], " ", 
                    SuperscriptBox["mK", "2"]}], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}]]}], 
                RowBox[{"2", " ", "mK", " ", 
                 SqrtBox[
                  RowBox[{
                   RowBox[{"12", " ", 
                    SuperscriptBox["mK", "2"]}], "-", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["m\[Pi]", "2"]}]}]]}]], "]"}]}]}], ")"}]}],
           "+", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"12", " ", 
             SqrtBox["6"], " ", 
             SuperscriptBox["ma", "4"]}]], "\[Theta]\[Eta]8a", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "54"}], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                FractionBox["1", "\[Epsilon]"]}], ")"}], " ", 
              SuperscriptBox["ma", "8"]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["ma", "6"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"41", "+", 
                   FractionBox["29", "\[Epsilon]"]}], ")"}], " ", 
                 SuperscriptBox["mK", "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"13", "+", 
                   FractionBox["4", "\[Epsilon]"]}], ")"}], " ", 
                 SuperscriptBox["m\[Pi]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["ma", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"29", "+", 
                   FractionBox["32", "\[Epsilon]"]}], ")"}], " ", 
                 SuperscriptBox["mK", "4"]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"181", "+", 
                   FractionBox["145", "\[Epsilon]"]}], ")"}], " ", 
                 SuperscriptBox["mK", "2"], " ", 
                 SuperscriptBox["m\[Pi]", "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"26", "+", 
                   FractionBox["23", "\[Epsilon]"]}], ")"}], " ", 
                 SuperscriptBox["m\[Pi]", "4"]}]}], ")"}]}], "-", 
             RowBox[{"6", " ", 
              SuperscriptBox["ma", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["mK", "6"]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["mK", "4"], " ", 
                 SuperscriptBox["m\[Pi]", "2"]}], "+", 
                SuperscriptBox["m\[Pi]", "6"]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["ma", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"27", " ", 
                 SuperscriptBox["ma", "4"]}], "-", 
                RowBox[{"32", " ", 
                 SuperscriptBox["mK", "4"]}], "+", 
                RowBox[{"145", " ", 
                 SuperscriptBox["mK", "2"], " ", 
                 SuperscriptBox["m\[Pi]", "2"]}], "-", 
                RowBox[{"23", " ", 
                 SuperscriptBox["m\[Pi]", "4"]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["ma", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"29", " ", 
                    SuperscriptBox["mK", "2"]}], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["m\[Pi]", "2"]}]}], ")"}]}]}], ")"}], " ", 
              
              RowBox[{"Log", "[", 
               SuperscriptBox["mK", "2"], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "27"}], " ", 
                 SuperscriptBox["ma", "8"]}], "-", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    SuperscriptBox["mK", "2"]}], "+", 
                   SuperscriptBox["m\[Pi]", "2"]}], ")"}]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["ma", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"49", " ", 
                    SuperscriptBox["mK", "2"]}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["m\[Pi]", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["ma", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "47"}], " ", 
                    SuperscriptBox["mK", "4"]}], "-", 
                   RowBox[{"185", " ", 
                    SuperscriptBox["mK", "2"], " ", 
                    SuperscriptBox["m\[Pi]", "2"]}], "+", 
                   RowBox[{"34", " ", 
                    SuperscriptBox["m\[Pi]", "4"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["ma", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"41", " ", 
                    SuperscriptBox["mK", "6"]}], "-", 
                   RowBox[{"38", " ", 
                    SuperscriptBox["mK", "4"], " ", 
                    SuperscriptBox["m\[Pi]", "2"]}], "-", 
                   RowBox[{"5", " ", 
                    SuperscriptBox["mK", "2"], " ", 
                    SuperscriptBox["m\[Pi]", "4"]}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["m\[Pi]", "6"]}]}], ")"}]}]}], ")"}], " ", 
              
              RowBox[{"Log", "[", 
               FractionBox[
                RowBox[{"3", " ", 
                 SuperscriptBox["mK", "2"]}], 
                RowBox[{
                 RowBox[{"4", " ", 
                  SuperscriptBox["mK", "2"]}], "-", 
                 SuperscriptBox["m\[Pi]", "2"]}]], "]"}]}], "-", 
             RowBox[{"2", " ", 
              SqrtBox[
               RowBox[{
                RowBox[{"9", " ", 
                 SuperscriptBox["ma", "4"]}], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["mK", "2"], "-", 
                   SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["ma", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "7"}], " ", 
                    SuperscriptBox["mK", "2"]}], "+", 
                   SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"9", " ", 
                 SuperscriptBox["ma", "6"]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["mK", "6"]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["mK", "4"], " ", 
                 SuperscriptBox["m\[Pi]", "2"]}], "+", 
                SuperscriptBox["m\[Pi]", "6"], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["ma", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", 
                    SuperscriptBox["mK", "2"]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["m\[Pi]", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["ma", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["mK", "4"], "+", 
                   RowBox[{"12", " ", 
                    SuperscriptBox["mK", "2"], " ", 
                    SuperscriptBox["m\[Pi]", "2"]}], "-", 
                   SuperscriptBox["m\[Pi]", "4"]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"Log", "[", 
               FractionBox[
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "3"}], " ", 
                  SuperscriptBox["ma", "2"]}], "+", 
                 RowBox[{"7", " ", 
                  SuperscriptBox["mK", "2"]}], "-", 
                 SuperscriptBox["m\[Pi]", "2"], "+", 
                 SqrtBox[
                  RowBox[{
                   RowBox[{"9", " ", 
                    SuperscriptBox["ma", "4"]}], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "+", 
                   RowBox[{"6", " ", 
                    SuperscriptBox["ma", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "7"}], " ", 
                    SuperscriptBox["mK", "2"]}], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}]]}], 
                RowBox[{"2", " ", "mK", " ", 
                 SqrtBox[
                  RowBox[{
                   RowBox[{"12", " ", 
                    SuperscriptBox["mK", "2"]}], "-", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["m\[Pi]", "2"]}]}]]}]], "]"}]}]}], ")"}]}],
           "+", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"144", " ", 
             SuperscriptBox["ma", "4"]}]], "cVdd", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "54"}], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                FractionBox["1", "\[Epsilon]"]}], ")"}], " ", 
              SuperscriptBox["ma", "8"]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["ma", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["mK", "2"], "-", 
                 SuperscriptBox["m\[Pi]", "2"]}], ")"}], "3"]}], "+", 
             RowBox[{"18", " ", 
              SuperscriptBox["ma", "6"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"5", "+", 
                   FractionBox["4", "\[Epsilon]"]}], ")"}], " ", 
                 SuperscriptBox["mK", "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"5", "+", 
                   FractionBox["2", "\[Epsilon]"]}], ")"}], " ", 
                 SuperscriptBox["m\[Pi]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["ma", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["mK", "2"], "-", 
                SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"26", "+", 
                   FractionBox["21", "\[Epsilon]"]}], ")"}], " ", 
                 SuperscriptBox["mK", "2"]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"4", "+", 
                   FractionBox["3", "\[Epsilon]"]}], ")"}], " ", 
                 SuperscriptBox["m\[Pi]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"18", " ", 
              SuperscriptBox["ma", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["ma", "4"]}], "-", 
                RowBox[{"7", " ", 
                 SuperscriptBox["mK", "4"]}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["mK", "2"], " ", 
                 SuperscriptBox["m\[Pi]", "2"]}], "-", 
                SuperscriptBox["m\[Pi]", "4"], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["ma", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    SuperscriptBox["mK", "2"]}], "+", 
                   SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"Log", "[", 
               SuperscriptBox["mK", "2"], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "27"}], " ", 
                 SuperscriptBox["ma", "8"]}], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["mK", "2"], "-", 
                   SuperscriptBox["m\[Pi]", "2"]}], ")"}], "4"], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["ma", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"8", " ", 
                    SuperscriptBox["mK", "2"]}], "-", 
                   SuperscriptBox["m\[Pi]", "2"]}], ")"}]}], "+", 
                RowBox[{"18", " ", 
                 SuperscriptBox["ma", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", 
                    SuperscriptBox["mK", "2"]}], "+", 
                   SuperscriptBox["m\[Pi]", "2"]}], ")"}]}], "-", 
                RowBox[{"6", " ", 
                 SuperscriptBox["ma", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"5", " ", 
                    SuperscriptBox["mK", "4"]}], "+", 
                   RowBox[{"8", " ", 
                    SuperscriptBox["mK", "2"], " ", 
                    SuperscriptBox["m\[Pi]", "2"]}], "-", 
                   SuperscriptBox["m\[Pi]", "4"]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"Log", "[", 
               FractionBox[
                RowBox[{"3", " ", 
                 SuperscriptBox["mK", "2"]}], 
                RowBox[{
                 RowBox[{"4", " ", 
                  SuperscriptBox["mK", "2"]}], "-", 
                 SuperscriptBox["m\[Pi]", "2"]}]], "]"}]}], "-", 
             RowBox[{"2", " ", 
              SqrtBox[
               RowBox[{
                RowBox[{"9", " ", 
                 SuperscriptBox["ma", "4"]}], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["mK", "2"], "-", 
                   SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["ma", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "7"}], " ", 
                    SuperscriptBox["mK", "2"]}], "+", 
                   SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"9", " ", 
                 SuperscriptBox["ma", "6"]}], "-", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["mK", "2"], "-", 
                   SuperscriptBox["m\[Pi]", "2"]}], ")"}], "3"], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["ma", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["mK", "2"], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["m\[Pi]", "2"]}]}], ")"}]}], "-", 
                RowBox[{
                 SuperscriptBox["ma", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"5", " ", 
                    SuperscriptBox["mK", "4"]}], "-", 
                   RowBox[{"6", " ", 
                    SuperscriptBox["mK", "2"], " ", 
                    SuperscriptBox["m\[Pi]", "2"]}], "+", 
                   SuperscriptBox["m\[Pi]", "4"]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"Log", "[", 
               FractionBox[
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "3"}], " ", 
                  SuperscriptBox["ma", "2"]}], "+", 
                 RowBox[{"7", " ", 
                  SuperscriptBox["mK", "2"]}], "-", 
                 SuperscriptBox["m\[Pi]", "2"], "+", 
                 SqrtBox[
                  RowBox[{
                   RowBox[{"9", " ", 
                    SuperscriptBox["ma", "4"]}], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "+", 
                   RowBox[{"6", " ", 
                    SuperscriptBox["ma", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "7"}], " ", 
                    SuperscriptBox["mK", "2"]}], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}]]}], 
                RowBox[{"2", " ", "mK", " ", 
                 SqrtBox[
                  RowBox[{
                   RowBox[{"12", " ", 
                    SuperscriptBox["mK", "2"]}], "-", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["m\[Pi]", "2"]}]}]]}]], "]"}]}]}], ")"}]}],
           "+", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"144", " ", 
             SuperscriptBox["ma", "4"]}]], "cAss", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", 
              SuperscriptBox["ma", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"9", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", 
                   FractionBox["1", "\[Epsilon]"]}], ")"}], " ", 
                 SuperscriptBox["ma", "6"]}], "-", 
                RowBox[{"7", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "3"]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["ma", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    FractionBox["2", "\[Epsilon]"]}], ")"}], " ", 
                    SuperscriptBox["mK", "2"]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"13", "+", 
                    FractionBox["4", "\[Epsilon]"]}], ")"}], " ", 
                    SuperscriptBox["m\[Pi]", "2"]}]}], ")"}]}], "-", 
                RowBox[{
                 SuperscriptBox["ma", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["mK", "2"], "-", 
                   SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"164", "+", 
                    FractionBox["147", "\[Epsilon]"]}], ")"}], " ", 
                    SuperscriptBox["mK", "2"]}], "-", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"10", "+", 
                    FractionBox["21", "\[Epsilon]"]}], ")"}], " ", 
                    SuperscriptBox["m\[Pi]", "2"]}]}], ")"}]}]}], ")"}]}], 
             "-", 
             RowBox[{"18", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["ma", "8"]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["ma", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["mK", "2"], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["m\[Pi]", "2"]}]}], ")"}]}], "-", 
                RowBox[{"7", " ", 
                 SuperscriptBox["ma", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"7", " ", 
                    SuperscriptBox["mK", "4"]}], "-", 
                   RowBox[{"8", " ", 
                    SuperscriptBox["mK", "2"], " ", 
                    SuperscriptBox["m\[Pi]", "2"]}], "+", 
                   SuperscriptBox["m\[Pi]", "4"]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"Log", "[", 
               SuperscriptBox["mK", "2"], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"27", " ", 
                 SuperscriptBox["ma", "8"]}], "-", 
                RowBox[{"306", " ", 
                 SuperscriptBox["ma", "6"], " ", 
                 SuperscriptBox["mK", "2"]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["ma", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"65", " ", 
                    SuperscriptBox["mK", "2"]}], "-", 
                   RowBox[{"16", " ", 
                    SuperscriptBox["m\[Pi]", "2"]}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"]}], "-", 
                RowBox[{"7", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "4"]}], "-", 
                RowBox[{"12", " ", 
                 SuperscriptBox["ma", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"11", " ", 
                    SuperscriptBox["mK", "4"]}], "-", 
                   RowBox[{"64", " ", 
                    SuperscriptBox["mK", "2"], " ", 
                    SuperscriptBox["m\[Pi]", "2"]}], "+", 
                   RowBox[{"11", " ", 
                    SuperscriptBox["m\[Pi]", "4"]}]}], ")"}]}]}], ")"}], " ", 
              
              RowBox[{"Log", "[", 
               FractionBox[
                RowBox[{"3", " ", 
                 SuperscriptBox["mK", "2"]}], 
                RowBox[{
                 RowBox[{"4", " ", 
                  SuperscriptBox["mK", "2"]}], "-", 
                 SuperscriptBox["m\[Pi]", "2"]}]], "]"}]}], "+", 
             RowBox[{"2", " ", 
              SqrtBox[
               RowBox[{
                RowBox[{"9", " ", 
                 SuperscriptBox["ma", "4"]}], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["mK", "2"], "-", 
                   SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["ma", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "7"}], " ", 
                    SuperscriptBox["mK", "2"]}], "+", 
                   SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"9", " ", 
                 SuperscriptBox["ma", "6"]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["ma", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"5", " ", 
                    SuperscriptBox["mK", "2"]}], "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["m\[Pi]", "2"]}]}], ")"}]}], "-", 
                RowBox[{"7", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "3"]}], "+", 
                RowBox[{
                 SuperscriptBox["ma", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "17"}], " ", 
                    SuperscriptBox["mK", "4"]}], "+", 
                   RowBox[{"6", " ", 
                    SuperscriptBox["mK", "2"], " ", 
                    SuperscriptBox["m\[Pi]", "2"]}], "+", 
                   RowBox[{"11", " ", 
                    SuperscriptBox["m\[Pi]", "4"]}]}], ")"}]}]}], ")"}], " ", 
              
              RowBox[{"Log", "[", 
               FractionBox[
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "3"}], " ", 
                  SuperscriptBox["ma", "2"]}], "+", 
                 RowBox[{"7", " ", 
                  SuperscriptBox["mK", "2"]}], "-", 
                 SuperscriptBox["m\[Pi]", "2"], "+", 
                 SqrtBox[
                  RowBox[{
                   RowBox[{"9", " ", 
                    SuperscriptBox["ma", "4"]}], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "+", 
                   RowBox[{"6", " ", 
                    SuperscriptBox["ma", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "7"}], " ", 
                    SuperscriptBox["mK", "2"]}], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}]]}], 
                RowBox[{"2", " ", "mK", " ", 
                 SqrtBox[
                  RowBox[{
                   RowBox[{"12", " ", 
                    SuperscriptBox["mK", "2"]}], "-", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["m\[Pi]", "2"]}]}]]}]], "]"}]}]}], ")"}]}],
           "+", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"36", " ", 
             SqrtBox["2"], " ", 
             SuperscriptBox["ma", "4"]}]], "\[Theta]\[Pi]a", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              SuperscriptBox["ma", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"27", " ", 
                 SuperscriptBox["ma", "4"]}], "-", 
                RowBox[{"99", " ", 
                 SuperscriptBox["ma", "2"], " ", 
                 SuperscriptBox["mK", "2"]}], "+", 
                RowBox[{"220", " ", 
                 SuperscriptBox["mK", "4"]}], "-", 
                RowBox[{"143", " ", 
                 SuperscriptBox["mK", "2"], " ", 
                 SuperscriptBox["m\[Pi]", "2"]}], "+", 
                RowBox[{"13", " ", 
                 SuperscriptBox["m\[Pi]", "4"]}]}], ")"}], " ", 
              RowBox[{"Log", "[", 
               SuperscriptBox["mK", "2"], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"27", " ", 
                 SuperscriptBox["ma", "8"]}], "+", 
                RowBox[{"9", " ", 
                 SuperscriptBox["ma", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["mK", "2"], "-", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["m\[Pi]", "2"]}]}], ")"}]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    SuperscriptBox["mK", "2"]}], "-", 
                   SuperscriptBox["m\[Pi]", "2"]}], ")"}]}], "+", 
                RowBox[{"5", " ", 
                 SuperscriptBox["ma", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"31", " ", 
                    SuperscriptBox["mK", "4"]}], "-", 
                   RowBox[{"59", " ", 
                    SuperscriptBox["mK", "2"], " ", 
                    SuperscriptBox["m\[Pi]", "2"]}], "+", 
                   RowBox[{"10", " ", 
                    SuperscriptBox["m\[Pi]", "4"]}]}], ")"}]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["ma", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"39", " ", 
                    SuperscriptBox["mK", "6"]}], "-", 
                   RowBox[{"70", " ", 
                    SuperscriptBox["mK", "4"], " ", 
                    SuperscriptBox["m\[Pi]", "2"]}], "+", 
                   RowBox[{"37", " ", 
                    SuperscriptBox["mK", "2"], " ", 
                    SuperscriptBox["m\[Pi]", "4"]}], "-", 
                   RowBox[{"6", " ", 
                    SuperscriptBox["m\[Pi]", "6"]}]}], ")"}]}]}], ")"}], " ", 
              
              RowBox[{"Log", "[", 
               FractionBox[
                RowBox[{"3", " ", 
                 SuperscriptBox["mK", "2"]}], 
                RowBox[{
                 RowBox[{"4", " ", 
                  SuperscriptBox["mK", "2"]}], "-", 
                 SuperscriptBox["m\[Pi]", "2"]}]], "]"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"27", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", 
                   FractionBox["1", "\[Epsilon]"]}], ")"}], " ", 
                 SuperscriptBox["ma", "8"]}], "+", 
                RowBox[{"9", " ", 
                 SuperscriptBox["ma", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    SuperscriptBox["mK", "2"]}], "-", 
                   SuperscriptBox["m\[Pi]", "2"]}], ")"}]}], "+", 
                RowBox[{"9", " ", 
                 SuperscriptBox["ma", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"19", "+", 
                    FractionBox["11", "\[Epsilon]"]}], ")"}], " ", 
                    SuperscriptBox["mK", "2"]}], ")"}]}], "+", 
                   SuperscriptBox["m\[Pi]", "2"]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["ma", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"247", "+", 
                    FractionBox["220", "\[Epsilon]"]}], ")"}], " ", 
                    SuperscriptBox["mK", "4"]}], "-", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"107", "+", 
                    FractionBox["143", "\[Epsilon]"]}], ")"}], " ", 
                    SuperscriptBox["mK", "2"], " ", 
                    SuperscriptBox["m\[Pi]", "2"]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "14"}], "+", 
                    FractionBox["13", "\[Epsilon]"]}], ")"}], " ", 
                    SuperscriptBox["m\[Pi]", "4"]}]}], ")"}]}], "+", 
                RowBox[{"3", " ", 
                 SqrtBox[
                  RowBox[{
                   RowBox[{"9", " ", 
                    SuperscriptBox["ma", "4"]}], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "+", 
                   RowBox[{"6", " ", 
                    SuperscriptBox["ma", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "7"}], " ", 
                    SuperscriptBox["mK", "2"]}], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    SuperscriptBox["ma", "6"]}], "+", 
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["mK", "2"]}], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["ma", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "8"}], " ", 
                    SuperscriptBox["mK", "2"]}], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["ma", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["mK", "4"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["mK", "2"], " ", 
                    SuperscriptBox["m\[Pi]", "2"]}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["m\[Pi]", "4"]}]}], ")"}]}]}], ")"}], " ", 
                 
                 RowBox[{"Log", "[", 
                  FractionBox[
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["ma", "2"]}], "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["mK", "2"]}], "-", 
                    SuperscriptBox["m\[Pi]", "2"], "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"9", " ", 
                    SuperscriptBox["ma", "4"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["ma", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "7"}], " ", 
                    SuperscriptBox["mK", "2"]}], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}]]}], 
                   RowBox[{"2", " ", "mK", " ", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"12", " ", 
                    SuperscriptBox["mK", "2"]}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["m\[Pi]", "2"]}]}]]}]], "]"}]}]}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"144", " ", 
             SuperscriptBox["ma", "4"]}]], "cVss", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "18"}], " ", 
              SuperscriptBox["ma", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["ma", "4"]}], "-", 
                RowBox[{"7", " ", 
                 SuperscriptBox["mK", "4"]}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["mK", "2"], " ", 
                 SuperscriptBox["m\[Pi]", "2"]}], "-", 
                SuperscriptBox["m\[Pi]", "4"], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["ma", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    SuperscriptBox["mK", "2"]}], "+", 
                   SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"Log", "[", 
               SuperscriptBox["mK", "2"], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"27", " ", 
                 SuperscriptBox["ma", "8"]}], "-", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["mK", "2"], "-", 
                   SuperscriptBox["m\[Pi]", "2"]}], ")"}], "4"], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["ma", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"8", " ", 
                    SuperscriptBox["mK", "2"]}], "-", 
                   SuperscriptBox["m\[Pi]", "2"]}], ")"}]}], "-", 
                RowBox[{"18", " ", 
                 SuperscriptBox["ma", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", 
                    SuperscriptBox["mK", "2"]}], "+", 
                   SuperscriptBox["m\[Pi]", "2"]}], ")"}]}], "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["ma", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"5", " ", 
                    SuperscriptBox["mK", "4"]}], "+", 
                   RowBox[{"8", " ", 
                    SuperscriptBox["mK", "2"], " ", 
                    SuperscriptBox["m\[Pi]", "2"]}], "-", 
                   SuperscriptBox["m\[Pi]", "4"]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"Log", "[", 
               FractionBox[
                RowBox[{"3", " ", 
                 SuperscriptBox["mK", "2"]}], 
                RowBox[{
                 RowBox[{"4", " ", 
                  SuperscriptBox["mK", "2"]}], "-", 
                 SuperscriptBox["m\[Pi]", "2"]}]], "]"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"27", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", 
                   FractionBox["1", "\[Epsilon]"]}], ")"}], " ", 
                 SuperscriptBox["ma", "8"]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["ma", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "3"]}], "-", 
                RowBox[{"9", " ", 
                 SuperscriptBox["ma", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    FractionBox["4", "\[Epsilon]"]}], ")"}], " ", 
                    SuperscriptBox["mK", "2"]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    FractionBox["2", "\[Epsilon]"]}], ")"}], " ", 
                    SuperscriptBox["m\[Pi]", "2"]}]}], ")"}]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["ma", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["mK", "2"], "-", 
                   SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"26", "+", 
                    FractionBox["21", "\[Epsilon]"]}], ")"}], " ", 
                    SuperscriptBox["mK", "2"]}], "-", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"4", "+", 
                    FractionBox["3", "\[Epsilon]"]}], ")"}], " ", 
                    SuperscriptBox["m\[Pi]", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SqrtBox[
                  RowBox[{
                   RowBox[{"9", " ", 
                    SuperscriptBox["ma", "4"]}], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "+", 
                   RowBox[{"6", " ", 
                    SuperscriptBox["ma", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "7"}], " ", 
                    SuperscriptBox["mK", "2"]}], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"9", " ", 
                    SuperscriptBox["ma", "6"]}], "-", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "3"], "-", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["ma", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["m\[Pi]", "2"]}]}], ")"}]}], "-", 
                   RowBox[{
                    SuperscriptBox["ma", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"5", " ", 
                    SuperscriptBox["mK", "4"]}], "-", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["mK", "2"], " ", 
                    SuperscriptBox["m\[Pi]", "2"]}], "+", 
                    SuperscriptBox["m\[Pi]", "4"]}], ")"}]}]}], ")"}], " ", 
                 RowBox[{"Log", "[", 
                  FractionBox[
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["ma", "2"]}], "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["mK", "2"]}], "-", 
                    SuperscriptBox["m\[Pi]", "2"], "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"9", " ", 
                    SuperscriptBox["ma", "4"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["ma", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "7"}], " ", 
                    SuperscriptBox["mK", "2"]}], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}]]}], 
                   RowBox[{"2", " ", "mK", " ", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"12", " ", 
                    SuperscriptBox["mK", "2"]}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["m\[Pi]", "2"]}]}]]}]], "]"}]}]}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"36", " ", 
             SuperscriptBox["ma", "4"]}]], "cGG", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["ma", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["mK", "2"], " ", 
                 SuperscriptBox["m\[Pi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"146", " ", "\[Kappa]d"}], "+", 
                   RowBox[{"289", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Kappa]u"}], ")"}]}]}], 
                  ")"}]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["mK", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"79", "+", 
                   RowBox[{"31", " ", "\[Kappa]d"}], "-", 
                   RowBox[{"79", " ", "\[Kappa]u"}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["m\[Pi]", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"41", "-", 
                   RowBox[{"28", " ", "\[Kappa]d"}], "-", 
                   RowBox[{"41", " ", "\[Kappa]u"}]}], ")"}]}], "+", 
                RowBox[{"27", " ", 
                 SuperscriptBox["ma", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", " ", "\[Kappa]d"}], "+", "\[Kappa]u"}], 
                  ")"}]}], "-", 
                RowBox[{"9", " ", 
                 SuperscriptBox["ma", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    SuperscriptBox["m\[Pi]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Kappa]d", "+", "\[Kappa]u"}], 
                    ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["mK", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "9"}], "+", 
                    RowBox[{"20", " ", "\[Kappa]d"}], "+", 
                    RowBox[{"9", " ", "\[Kappa]u"}]}], ")"}]}]}], ")"}]}]}], 
               ")"}], " ", 
              RowBox[{"Log", "[", 
               SuperscriptBox["mK", "2"], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"9", " ", 
                 SuperscriptBox["ma", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    SuperscriptBox["m\[Pi]", "2"], " ", "\[Kappa]d"}], "+", 
                   RowBox[{
                    SuperscriptBox["mK", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"24", " ", "\[Kappa]d"}], "+", 
                    RowBox[{"25", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Kappa]u"}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    SuperscriptBox["mK", "2"], " ", "\[Kappa]d"}], "+", 
                   RowBox[{
                    SuperscriptBox["m\[Pi]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Kappa]u"}], ")"}]}]}], 
                  ")"}]}], "-", 
                RowBox[{"27", " ", 
                 SuperscriptBox["ma", "8"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", " ", "\[Kappa]d"}], "+", "\[Kappa]u"}], 
                  ")"}]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["ma", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["mK", "2"], "-", 
                   SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["mK", "2"], " ", 
                    SuperscriptBox["m\[Pi]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "14"}], " ", "\[Kappa]d"}], "+", 
                    RowBox[{"17", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Kappa]u"}], ")"}]}]}], 
                    ")"}]}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["m\[Pi]", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "\[Kappa]d", "-", 
                    RowBox[{"2", " ", "\[Kappa]u"}]}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["mK", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"40", " ", "\[Kappa]d"}], "+", "\[Kappa]u"}], 
                    ")"}]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["ma", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    SuperscriptBox["m\[Pi]", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"13", " ", "\[Kappa]d"}], "+", 
                    RowBox[{"38", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Kappa]u"}], ")"}]}]}], 
                    ")"}]}], "-", 
                   RowBox[{"5", " ", 
                    SuperscriptBox["mK", "2"], " ", 
                    SuperscriptBox["m\[Pi]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"26", " ", "\[Kappa]d"}], "+", 
                    RowBox[{"85", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Kappa]u"}], ")"}]}]}], 
                    ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["mK", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "-", 
                    RowBox[{"148", " ", "\[Kappa]d"}], "+", 
                    RowBox[{"7", " ", "\[Kappa]u"}]}], ")"}]}]}], ")"}]}]}], 
               ")"}], " ", 
              RowBox[{"Log", "[", 
               FractionBox[
                RowBox[{"3", " ", 
                 SuperscriptBox["mK", "2"]}], 
                RowBox[{
                 RowBox[{"4", " ", 
                  SuperscriptBox["mK", "2"]}], "-", 
                 SuperscriptBox["m\[Pi]", "2"]}]], "]"}]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "9"}], " ", 
                 SuperscriptBox["ma", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["m\[Pi]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    FractionBox["1", "\[Epsilon]"]}], ")"}], " ", 
                    "\[Kappa]d"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    FractionBox["2", "\[Epsilon]"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Kappa]u"}], ")"}]}]}], 
                    ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["mK", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"10", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    FractionBox["2", "\[Epsilon]"]}], ")"}], " ", 
                    "\[Kappa]d"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"11", "+", 
                    FractionBox["9", "\[Epsilon]"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Kappa]u"}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["ma", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["m\[Pi]", "4"]}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"46", "+", 
                    FractionBox["28", "\[Epsilon]"]}], ")"}], " ", 
                    "\[Kappa]d"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"32", "+", 
                    FractionBox["41", "\[Epsilon]"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Kappa]u"}], ")"}]}]}], 
                    ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["mK", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"80", "+", 
                    FractionBox["62", "\[Epsilon]"]}], ")"}], " ", 
                    "\[Kappa]d"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"167", "+", 
                    FractionBox["158", "\[Epsilon]"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Kappa]u"}], ")"}]}]}], 
                    ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["mK", "2"], " ", 
                    SuperscriptBox["m\[Pi]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"109", "+", 
                    FractionBox["73", "\[Epsilon]"]}], ")"}], " ", 
                    "\[Kappa]d"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"325", "+", 
                    FractionBox["289", "\[Epsilon]"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Kappa]u"}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                RowBox[{"9", " ", 
                 SuperscriptBox["ma", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    SuperscriptBox["mK", "2"], " ", "\[Kappa]d"}], "+", 
                   RowBox[{
                    SuperscriptBox["m\[Pi]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Kappa]u"}], ")"}]}]}], 
                  ")"}]}], "+", 
                RowBox[{"27", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", 
                   FractionBox["1", "\[Epsilon]"]}], ")"}], " ", 
                 SuperscriptBox["ma", "8"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", " ", "\[Kappa]d"}], "+", "\[Kappa]u"}], 
                  ")"}]}], "+", 
                RowBox[{"3", " ", 
                 SqrtBox[
                  RowBox[{
                   RowBox[{"9", " ", 
                    SuperscriptBox["ma", "4"]}], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "+", 
                   RowBox[{"6", " ", 
                    SuperscriptBox["ma", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "7"}], " ", 
                    SuperscriptBox["mK", "2"]}], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    SuperscriptBox["ma", "4"]}], "-", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "-", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["ma", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["mK", "2"], " ", "\[Kappa]d"}], "-", 
                   RowBox[{
                    SuperscriptBox["m\[Pi]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Kappa]u"}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["ma", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "\[Kappa]d"}], "+", "\[Kappa]u"}], 
                    ")"}]}]}], ")"}], " ", 
                 RowBox[{"Log", "[", 
                  FractionBox[
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["ma", "2"]}], "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["mK", "2"]}], "-", 
                    SuperscriptBox["m\[Pi]", "2"], "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"9", " ", 
                    SuperscriptBox["ma", "4"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["ma", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "7"}], " ", 
                    SuperscriptBox["mK", "2"]}], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}]]}], 
                   RowBox[{"2", " ", "mK", " ", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"12", " ", 
                    SuperscriptBox["mK", "2"]}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["m\[Pi]", "2"]}]}]]}]], "]"}]}]}], 
               ")"}]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"5", ",", "\[Eta]8K0"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["1", 
            RowBox[{"16", " ", 
             SuperscriptBox["ma", "4"]}]], "cAdd", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"18", " ", 
              SuperscriptBox["ma", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["ma", "4"], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["ma", "2"], " ", 
                 SuperscriptBox["mK", "2"]}], "+", 
                SuperscriptBox["mK", "4"], "-", 
                SuperscriptBox["m\[Pi]", "4"]}], ")"}], " ", 
              RowBox[{"Log", "[", 
               SuperscriptBox["mK", "2"], "]"}]}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["ma", "8"]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "4"]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["ma", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"7", " ", 
                    SuperscriptBox["mK", "2"]}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["m\[Pi]", "2"]}]}], ")"}]}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["ma", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    SuperscriptBox["mK", "4"]}], "+", 
                   SuperscriptBox["m\[Pi]", "4"]}], ")"}]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["ma", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["mK", "6"], "-", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["mK", "2"], " ", 
                    SuperscriptBox["m\[Pi]", "4"]}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["m\[Pi]", "6"]}]}], ")"}]}]}], ")"}], " ", 
              
              RowBox[{"Log", "[", 
               FractionBox[
                SuperscriptBox["mK", "2"], 
                SuperscriptBox["m\[Pi]", "2"]], "]"}]}], "-", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", 
                   FractionBox["1", "\[Epsilon]"]}], ")"}], " ", 
                 SuperscriptBox["ma", "8"]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["ma", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "3"]}], "+", 
                RowBox[{
                 SuperscriptBox["ma", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"17", "+", 
                    FractionBox["6", "\[Epsilon]"]}], ")"}], " ", 
                    SuperscriptBox["mK", "2"]}], ")"}]}], "+", 
                   RowBox[{"7", " ", 
                    SuperscriptBox["m\[Pi]", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["ma", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"8", "+", 
                    FractionBox["3", "\[Epsilon]"]}], ")"}], " ", 
                    SuperscriptBox["mK", "4"]}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["mK", "2"], " ", 
                    SuperscriptBox["m\[Pi]", "2"]}], "-", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"10", "+", 
                    FractionBox["3", "\[Epsilon]"]}], ")"}], " ", 
                    SuperscriptBox["m\[Pi]", "4"]}]}], ")"}]}], "+", 
                RowBox[{
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox["ma", "4"], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "-", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["ma", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    SuperscriptBox["ma", "6"]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "3"]}], "+", 
                   RowBox[{
                    SuperscriptBox["ma", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "11"}], " ", 
                    SuperscriptBox["mK", "2"]}], "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["m\[Pi]", "2"]}]}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["ma", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"5", " ", 
                    SuperscriptBox["mK", "4"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["mK", "2"], " ", 
                    SuperscriptBox["m\[Pi]", "2"]}], "-", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["m\[Pi]", "4"]}]}], ")"}]}]}], ")"}], " ", 
                 
                 RowBox[{"Log", "[", 
                  FractionBox[
                   RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["ma", "2"]}], "+", 
                    SuperscriptBox["mK", "2"], "+", 
                    SuperscriptBox["m\[Pi]", "2"], "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["ma", "4"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["ma", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}]]}], 
                   RowBox[{"2", " ", "mK", " ", "m\[Pi]"}]], "]"}]}]}], 
               ")"}]}]}], ")"}]}], "-", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"16", " ", 
             SuperscriptBox["ma", "4"]}]], "3", " ", "cVdd", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              SuperscriptBox["ma", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["ma", "4"]}], "+", 
                SuperscriptBox["mK", "4"], "-", 
                SuperscriptBox["m\[Pi]", "4"], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["ma", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    SuperscriptBox["mK", "2"]}], "+", 
                   SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"Log", "[", 
               SuperscriptBox["mK", "2"], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["ma", "8"]}], "-", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["mK", "2"], "-", 
                   SuperscriptBox["m\[Pi]", "2"]}], ")"}], "4"], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["ma", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", 
                    SuperscriptBox["mK", "2"]}], "+", 
                   SuperscriptBox["m\[Pi]", "2"]}], ")"}]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["ma", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["mK", "2"]}], " ", "m\[Pi]"}], "+", 
                    SuperscriptBox["m\[Pi]", "3"]}], ")"}], "2"]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["ma", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    SuperscriptBox["mK", "4"]}], "+", 
                   SuperscriptBox["m\[Pi]", "4"]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"Log", "[", 
               FractionBox[
                SuperscriptBox["mK", "2"], 
                SuperscriptBox["m\[Pi]", "2"]], "]"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["ma", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    FractionBox["1", "\[Epsilon]"]}], ")"}], " ", 
                    SuperscriptBox["ma", "6"]}], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "3"], "+", 
                   RowBox[{
                    SuperscriptBox["ma", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    FractionBox["1", "\[Epsilon]"]}], ")"}], " ", 
                    SuperscriptBox["mK", "2"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"4", "+", 
                    FractionBox["1", "\[Epsilon]"]}], ")"}], " ", 
                    SuperscriptBox["m\[Pi]", "2"]}]}], ")"}]}], "-", 
                   RowBox[{
                    SuperscriptBox["ma", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"9", "+", 
                    FractionBox["4", "\[Epsilon]"]}], ")"}], " ", 
                    SuperscriptBox["mK", "2"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    FractionBox["2", "\[Epsilon]"]}], ")"}], " ", 
                    SuperscriptBox["m\[Pi]", "2"]}]}], ")"}]}]}], ")"}]}], 
                "+", 
                RowBox[{
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox["ma", "4"], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "-", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["ma", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    SuperscriptBox["ma", "6"]}], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "3"], "+", 
                   RowBox[{
                    SuperscriptBox["ma", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "5"}], " ", 
                    SuperscriptBox["mK", "2"]}], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["ma", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "4"], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["mK", "2"], " ", 
                    SuperscriptBox["m\[Pi]", "2"]}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["m\[Pi]", "4"]}]}], ")"}]}]}], ")"}], " ", 
                 
                 RowBox[{"Log", "[", 
                  FractionBox[
                   RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["ma", "2"]}], "+", 
                    SuperscriptBox["mK", "2"], "+", 
                    SuperscriptBox["m\[Pi]", "2"], "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["ma", "4"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["ma", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}]]}], 
                   RowBox[{"2", " ", "mK", " ", "m\[Pi]"}]], "]"}]}]}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"16", " ", 
             SuperscriptBox["ma", "4"]}]], "3", " ", "cVss", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              SuperscriptBox["ma", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["ma", "4"]}], "+", 
                SuperscriptBox["mK", "4"], "-", 
                SuperscriptBox["m\[Pi]", "4"], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["ma", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    SuperscriptBox["mK", "2"]}], "+", 
                   SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"Log", "[", 
               SuperscriptBox["mK", "2"], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["ma", "8"]}], "-", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["mK", "2"], "-", 
                   SuperscriptBox["m\[Pi]", "2"]}], ")"}], "4"], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["ma", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", 
                    SuperscriptBox["mK", "2"]}], "+", 
                   SuperscriptBox["m\[Pi]", "2"]}], ")"}]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["ma", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["mK", "2"]}], " ", "m\[Pi]"}], "+", 
                    SuperscriptBox["m\[Pi]", "3"]}], ")"}], "2"]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["ma", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    SuperscriptBox["mK", "4"]}], "+", 
                   SuperscriptBox["m\[Pi]", "4"]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"Log", "[", 
               FractionBox[
                SuperscriptBox["mK", "2"], 
                SuperscriptBox["m\[Pi]", "2"]], "]"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["ma", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    FractionBox["1", "\[Epsilon]"]}], ")"}], " ", 
                    SuperscriptBox["ma", "6"]}], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "3"], "+", 
                   RowBox[{
                    SuperscriptBox["ma", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    FractionBox["1", "\[Epsilon]"]}], ")"}], " ", 
                    SuperscriptBox["mK", "2"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"4", "+", 
                    FractionBox["1", "\[Epsilon]"]}], ")"}], " ", 
                    SuperscriptBox["m\[Pi]", "2"]}]}], ")"}]}], "-", 
                   RowBox[{
                    SuperscriptBox["ma", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"9", "+", 
                    FractionBox["4", "\[Epsilon]"]}], ")"}], " ", 
                    SuperscriptBox["mK", "2"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    FractionBox["2", "\[Epsilon]"]}], ")"}], " ", 
                    SuperscriptBox["m\[Pi]", "2"]}]}], ")"}]}]}], ")"}]}], 
                "+", 
                RowBox[{
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox["ma", "4"], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "-", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["ma", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    SuperscriptBox["ma", "6"]}], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "3"], "+", 
                   RowBox[{
                    SuperscriptBox["ma", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "5"}], " ", 
                    SuperscriptBox["mK", "2"]}], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["ma", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "4"], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["mK", "2"], " ", 
                    SuperscriptBox["m\[Pi]", "2"]}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["m\[Pi]", "4"]}]}], ")"}]}]}], ")"}], " ", 
                 
                 RowBox[{"Log", "[", 
                  FractionBox[
                   RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["ma", "2"]}], "+", 
                    SuperscriptBox["mK", "2"], "+", 
                    SuperscriptBox["m\[Pi]", "2"], "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["ma", "4"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["ma", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}]]}], 
                   RowBox[{"2", " ", "mK", " ", "m\[Pi]"}]], "]"}]}]}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"4", " ", 
             SqrtBox["2"], " ", 
             SuperscriptBox["ma", "4"]}]], "3", " ", "\[Theta]\[Pi]a", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              SuperscriptBox["ma", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["ma", "4"]}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["mK", "4"]}], "+", 
                RowBox[{"5", " ", 
                 SuperscriptBox["mK", "2"], " ", 
                 SuperscriptBox["m\[Pi]", "2"]}], "+", 
                SuperscriptBox["m\[Pi]", "4"], "-", 
                RowBox[{
                 SuperscriptBox["ma", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"7", " ", 
                    SuperscriptBox["mK", "2"]}], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["m\[Pi]", "2"]}]}], ")"}]}]}], ")"}], " ", 
              
              RowBox[{"Log", "[", 
               SuperscriptBox["mK", "2"], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["ma", "8"]}], "-", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    SuperscriptBox["mK", "2"]}], "-", 
                   SuperscriptBox["m\[Pi]", "2"]}], ")"}]}], "-", 
                RowBox[{
                 SuperscriptBox["ma", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"11", " ", 
                    SuperscriptBox["mK", "2"]}], "+", 
                   RowBox[{"6", " ", 
                    SuperscriptBox["m\[Pi]", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["ma", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"11", " ", 
                    SuperscriptBox["mK", "4"]}], "+", 
                   RowBox[{"5", " ", 
                    SuperscriptBox["mK", "2"], " ", 
                    SuperscriptBox["m\[Pi]", "2"]}], "+", 
                   RowBox[{"6", " ", 
                    SuperscriptBox["m\[Pi]", "4"]}]}], ")"}]}], "-", 
                RowBox[{
                 SuperscriptBox["ma", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["mK", "6"], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["mK", "4"], " ", 
                    SuperscriptBox["m\[Pi]", "2"]}], "-", 
                   RowBox[{"5", " ", 
                    SuperscriptBox["mK", "2"], " ", 
                    SuperscriptBox["m\[Pi]", "4"]}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["m\[Pi]", "6"]}]}], ")"}]}]}], ")"}], " ", 
              
              RowBox[{"Log", "[", 
               FractionBox[
                SuperscriptBox["mK", "2"], 
                SuperscriptBox["m\[Pi]", "2"]], "]"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", 
                   FractionBox["1", "\[Epsilon]"]}], ")"}], " ", 
                 SuperscriptBox["ma", "8"]}], "+", 
                RowBox[{
                 SuperscriptBox["ma", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    SuperscriptBox["mK", "2"]}], "-", 
                   SuperscriptBox["m\[Pi]", "2"]}], ")"}]}], "-", 
                RowBox[{
                 SuperscriptBox["ma", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"15", "+", 
                    FractionBox["7", "\[Epsilon]"]}], ")"}], " ", 
                    SuperscriptBox["mK", "2"]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    FractionBox["4", "\[Epsilon]"]}], ")"}], " ", 
                    SuperscriptBox["m\[Pi]", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["ma", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    FractionBox["4", "\[Epsilon]"]}], ")"}], " ", 
                    SuperscriptBox["mK", "4"]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"9", "+", 
                    FractionBox["5", "\[Epsilon]"]}], ")"}], " ", 
                    SuperscriptBox["mK", "2"], " ", 
                    SuperscriptBox["m\[Pi]", "2"]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    FractionBox["1", "\[Epsilon]"]}], ")"}], " ", 
                    SuperscriptBox["m\[Pi]", "4"]}]}], ")"}]}], "+", 
                RowBox[{
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox["ma", "4"], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "-", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["ma", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    SuperscriptBox["ma", "6"]}], "+", 
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["mK", "2"]}], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["ma", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "8"}], " ", 
                    SuperscriptBox["mK", "2"]}], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["ma", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["mK", "4"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["mK", "2"], " ", 
                    SuperscriptBox["m\[Pi]", "2"]}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["m\[Pi]", "4"]}]}], ")"}]}]}], ")"}], " ", 
                 
                 RowBox[{"Log", "[", 
                  FractionBox[
                   RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["ma", "2"]}], "+", 
                    SuperscriptBox["mK", "2"], "+", 
                    SuperscriptBox["m\[Pi]", "2"], "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["ma", "4"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["ma", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}]]}], 
                   RowBox[{"2", " ", "mK", " ", "m\[Pi]"}]], "]"}]}]}], 
               ")"}]}]}], ")"}]}], "-", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"4", " ", 
             SuperscriptBox["ma", "4"]}]], 
           SqrtBox[
            FractionBox["3", "2"]], " ", "\[Theta]\[Eta]8a", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              SuperscriptBox["ma", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"9", " ", 
                 SuperscriptBox["ma", "4"]}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["mK", "4"]}], "+", 
                RowBox[{"15", " ", 
                 SuperscriptBox["mK", "2"], " ", 
                 SuperscriptBox["m\[Pi]", "2"]}], "+", 
                RowBox[{"7", " ", 
                 SuperscriptBox["m\[Pi]", "4"]}], "-", 
                RowBox[{
                 SuperscriptBox["ma", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"17", " ", 
                    SuperscriptBox["mK", "2"]}], "+", 
                   RowBox[{"16", " ", 
                    SuperscriptBox["m\[Pi]", "2"]}]}], ")"}]}]}], ")"}], " ", 
              
              RowBox[{"Log", "[", 
               SuperscriptBox["mK", "2"], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"9", " ", 
                 SuperscriptBox["ma", "8"]}], "-", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    SuperscriptBox["mK", "2"]}], "+", 
                   SuperscriptBox["m\[Pi]", "2"]}], ")"}]}], "-", 
                RowBox[{"7", " ", 
                 SuperscriptBox["ma", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    SuperscriptBox["mK", "2"]}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["m\[Pi]", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["ma", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"13", " ", 
                    SuperscriptBox["mK", "4"]}], "+", 
                   RowBox[{"15", " ", 
                    SuperscriptBox["mK", "2"], " ", 
                    SuperscriptBox["m\[Pi]", "2"]}], "+", 
                   RowBox[{"6", " ", 
                    SuperscriptBox["m\[Pi]", "4"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["ma", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["mK", "6"], "-", 
                   RowBox[{"10", " ", 
                    SuperscriptBox["mK", "4"], " ", 
                    SuperscriptBox["m\[Pi]", "2"]}], "+", 
                   RowBox[{"11", " ", 
                    SuperscriptBox["mK", "2"], " ", 
                    SuperscriptBox["m\[Pi]", "4"]}], "-", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["m\[Pi]", "6"]}]}], ")"}]}]}], ")"}], " ", 
              
              RowBox[{"Log", "[", 
               FractionBox[
                SuperscriptBox["mK", "2"], 
                SuperscriptBox["m\[Pi]", "2"]], "]"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["ma", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"9", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    FractionBox["1", "\[Epsilon]"]}], ")"}], " ", 
                    SuperscriptBox["ma", "6"]}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["mK", "6"]}], "-", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["mK", "4"], " ", 
                    SuperscriptBox["m\[Pi]", "2"]}], "+", 
                   SuperscriptBox["m\[Pi]", "6"], "-", 
                   RowBox[{
                    SuperscriptBox["ma", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"29", "+", 
                    FractionBox["17", "\[Epsilon]"]}], ")"}], " ", 
                    SuperscriptBox["mK", "2"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"25", "+", 
                    FractionBox["16", "\[Epsilon]"]}], ")"}], " ", 
                    SuperscriptBox["m\[Pi]", "2"]}]}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["ma", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"9", "+", 
                    FractionBox["8", "\[Epsilon]"]}], ")"}], " ", 
                    SuperscriptBox["mK", "4"]}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "+", 
                    FractionBox["5", "\[Epsilon]"]}], ")"}], " ", 
                    SuperscriptBox["mK", "2"], " ", 
                    SuperscriptBox["m\[Pi]", "2"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"6", "+", 
                    FractionBox["7", "\[Epsilon]"]}], ")"}], " ", 
                    SuperscriptBox["m\[Pi]", "4"]}]}], ")"}]}]}], ")"}]}], 
                "+", 
                RowBox[{
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox["ma", "4"], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "-", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["ma", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"9", " ", 
                    SuperscriptBox["ma", "6"]}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["mK", "6"]}], "-", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["mK", "4"], " ", 
                    SuperscriptBox["m\[Pi]", "2"]}], "+", 
                   SuperscriptBox["m\[Pi]", "6"], "-", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["ma", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["mK", "2"]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["m\[Pi]", "2"]}]}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["ma", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "4"], "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["mK", "2"], " ", 
                    SuperscriptBox["m\[Pi]", "2"]}], "-", 
                    SuperscriptBox["m\[Pi]", "4"]}], ")"}]}]}], ")"}], " ", 
                 RowBox[{"Log", "[", 
                  FractionBox[
                   RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["ma", "2"]}], "+", 
                    SuperscriptBox["mK", "2"], "+", 
                    SuperscriptBox["m\[Pi]", "2"], "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["ma", "4"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["ma", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}]]}], 
                   RowBox[{"2", " ", "mK", " ", "m\[Pi]"}]], "]"}]}]}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"16", " ", 
             SuperscriptBox["ma", "4"]}]], "3", " ", "cAss", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              SuperscriptBox["ma", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["ma", "4"]}], "-", 
                SuperscriptBox["mK", "4"], "+", 
                SuperscriptBox["m\[Pi]", "4"], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["ma", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["mK", "2"], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["m\[Pi]", "2"]}]}], ")"}]}]}], ")"}], " ", 
              
              RowBox[{"Log", "[", 
               SuperscriptBox["mK", "2"], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["ma", "8"]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["ma", "6"], " ", 
                 SuperscriptBox["mK", "2"]}], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["mK", "2"], "-", 
                   SuperscriptBox["m\[Pi]", "2"]}], ")"}], "4"], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["ma", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["mK", "3"], "-", 
                    RowBox[{"mK", " ", 
                    SuperscriptBox["m\[Pi]", "2"]}]}], ")"}], "2"]}], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["ma", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["mK", "4"], "+", 
                   SuperscriptBox["m\[Pi]", "4"]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"Log", "[", 
               FractionBox[
                SuperscriptBox["mK", "2"], 
                SuperscriptBox["m\[Pi]", "2"]], "]"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", 
                   FractionBox["1", "\[Epsilon]"]}], ")"}], " ", 
                 SuperscriptBox["ma", "8"]}], "-", 
                RowBox[{
                 SuperscriptBox["ma", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "3"]}], "-", 
                RowBox[{
                 SuperscriptBox["ma", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    FractionBox["2", "\[Epsilon]"]}], ")"}], " ", 
                    SuperscriptBox["mK", "2"]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"9", "+", 
                    FractionBox["4", "\[Epsilon]"]}], ")"}], " ", 
                    SuperscriptBox["m\[Pi]", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["ma", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"4", "+", 
                    FractionBox["1", "\[Epsilon]"]}], ")"}], " ", 
                    SuperscriptBox["mK", "4"]}], ")"}]}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["mK", "2"], " ", 
                    SuperscriptBox["m\[Pi]", "2"]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    FractionBox["1", "\[Epsilon]"]}], ")"}], " ", 
                    SuperscriptBox["m\[Pi]", "4"]}]}], ")"}]}], "+", 
                RowBox[{
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox["ma", "4"], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "-", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["ma", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    SuperscriptBox["ma", "6"]}], "+", 
                   RowBox[{
                    SuperscriptBox["ma", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["m\[Pi]", "2"]}]}], ")"}]}], "-", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "3"], "+", 
                   RowBox[{
                    SuperscriptBox["ma", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["mK", "4"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["mK", "2"], " ", 
                    SuperscriptBox["m\[Pi]", "2"]}], "+", 
                    SuperscriptBox["m\[Pi]", "4"]}], ")"}]}]}], ")"}], " ", 
                 RowBox[{"Log", "[", 
                  FractionBox[
                   RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["ma", "2"]}], "+", 
                    SuperscriptBox["mK", "2"], "+", 
                    SuperscriptBox["m\[Pi]", "2"], "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["ma", "4"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["ma", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}]]}], 
                   RowBox[{"2", " ", "mK", " ", "m\[Pi]"}]], "]"}]}]}], 
               ")"}]}]}], ")"}]}], "-", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"4", " ", 
             SuperscriptBox["ma", "4"]}]], "3", " ", "cGG", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              SuperscriptBox["ma", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["ma", "2"], "-", 
                SuperscriptBox["mK", "2"], "-", 
                SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["m\[Pi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "-", 
                   RowBox[{"4", " ", "\[Kappa]d"}], "-", 
                   RowBox[{"3", " ", "\[Kappa]u"}]}], ")"}]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["ma", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", " ", "\[Kappa]d"}], "+", "\[Kappa]u"}], 
                  ")"}]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["mK", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"3", " ", "\[Kappa]d"}], "+", "\[Kappa]u"}], 
                  ")"}]}]}], ")"}], " ", 
              RowBox[{"Log", "[", 
               SuperscriptBox["mK", "2"], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "3"]}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    SuperscriptBox["mK", "2"], " ", "\[Kappa]d"}], "+", 
                   RowBox[{
                    SuperscriptBox["m\[Pi]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Kappa]u"}], ")"}]}]}], 
                  ")"}]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["ma", "8"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", " ", "\[Kappa]d"}], "+", "\[Kappa]u"}], 
                  ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["ma", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["mK", "2"], "-", 
                   SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    SuperscriptBox["m\[Pi]", "4"], " ", "\[Kappa]d"}], "+", 
                   RowBox[{
                    SuperscriptBox["mK", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Kappa]u"}], ")"}]}], "-", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["mK", "2"], " ", 
                    SuperscriptBox["m\[Pi]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "\[Kappa]d"}], "+", "\[Kappa]u"}], 
                    ")"}]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["ma", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"6", " ", 
                    SuperscriptBox["m\[Pi]", "4"], " ", "\[Kappa]d"}], "+", 
                   RowBox[{"5", " ", 
                    SuperscriptBox["mK", "2"], " ", 
                    SuperscriptBox["m\[Pi]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "\[Kappa]d"}], "+", "\[Kappa]u"}], 
                    ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["mK", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"12", " ", "\[Kappa]d"}], "+", "\[Kappa]u"}], 
                    ")"}]}]}], ")"}]}], "-", 
                RowBox[{
                 SuperscriptBox["ma", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    SuperscriptBox["m\[Pi]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"5", " ", "\[Kappa]d"}], "+", 
                    RowBox[{"2", " ", "\[Kappa]u"}]}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["mK", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", 
                    RowBox[{"16", " ", "\[Kappa]d"}], "+", 
                    RowBox[{"5", " ", "\[Kappa]u"}]}], ")"}]}]}], ")"}]}]}], 
               ")"}], " ", 
              RowBox[{"Log", "[", 
               FractionBox[
                SuperscriptBox["mK", "2"], 
                SuperscriptBox["m\[Pi]", "2"]], "]"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["ma", "6"]}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["mK", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"11", "+", 
                    FractionBox["6", "\[Epsilon]"]}], ")"}], " ", 
                    "\[Kappa]d"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    FractionBox["5", "\[Epsilon]"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Kappa]u"}], ")"}]}]}], 
                    ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["m\[Pi]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    FractionBox["5", "\[Epsilon]"]}], ")"}], " ", 
                    "\[Kappa]d"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"11", "+", 
                    FractionBox["6", "\[Epsilon]"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Kappa]u"}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["ma", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    SuperscriptBox["mK", "2"], " ", "\[Kappa]d"}], "+", 
                   RowBox[{
                    SuperscriptBox["m\[Pi]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Kappa]u"}], ")"}]}]}], 
                  ")"}]}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", 
                   FractionBox["1", "\[Epsilon]"]}], ")"}], " ", 
                 SuperscriptBox["ma", "8"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", " ", "\[Kappa]d"}], "+", "\[Kappa]u"}], 
                  ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["ma", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["mK", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"8", "+", 
                    FractionBox["6", "\[Epsilon]"]}], ")"}], " ", 
                    "\[Kappa]d"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    FractionBox["2", "\[Epsilon]"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Kappa]u"}], ")"}]}]}], 
                    ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["m\[Pi]", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    FractionBox["4", "\[Epsilon]"]}], ")"}], " ", 
                    "\[Kappa]d"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"4", "+", 
                    FractionBox["3", "\[Epsilon]"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Kappa]u"}], ")"}]}]}], 
                    ")"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"9", "+", 
                    FractionBox["5", "\[Epsilon]"]}], ")"}], " ", 
                    SuperscriptBox["mK", "2"], " ", 
                    SuperscriptBox["m\[Pi]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "\[Kappa]d"}], "+", "\[Kappa]u"}], 
                    ")"}]}]}], ")"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    SuperscriptBox["ma", "4"]}], "-", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "-", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["ma", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}], ")"}], " ", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox["ma", "4"], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "-", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["ma", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["mK", "2"], " ", "\[Kappa]d"}], "-", 
                   RowBox[{
                    SuperscriptBox["m\[Pi]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Kappa]u"}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["ma", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "\[Kappa]d"}], "+", "\[Kappa]u"}], 
                    ")"}]}]}], ")"}], " ", 
                 RowBox[{"Log", "[", 
                  FractionBox[
                   RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["ma", "2"]}], "+", 
                    SuperscriptBox["mK", "2"], "+", 
                    SuperscriptBox["m\[Pi]", "2"], "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["ma", "4"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["ma", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}]]}], 
                   RowBox[{"2", " ", "mK", " ", "m\[Pi]"}]], "]"}]}]}], 
               ")"}]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"5", ",", "\[Pi]0K0"}], "]"}]}]}], ")"}]}], "+", " ", 
    RowBox[{
     FractionBox["G8\[Theta]", 
      RowBox[{"96", " ", "f", " ", 
       SuperscriptBox["\[Pi]", "2"]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"cGG", " ", 
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{
               RowBox[{
                SuperscriptBox["ma", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["mK", "2"]}], "+", 
                  SuperscriptBox["m\[Pi]", "2"]}], ")"}]}], "+", 
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["mK", "4"], "-", 
                  SuperscriptBox["m\[Pi]", "4"]}], ")"}]}]}], "\[Epsilon]"], 
             "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["mK", "2"], "-", 
                SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["ma", "2"], "-", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["mK", "2"], "+", 
                   SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"Log", "[", 
               SuperscriptBox["mK", "2"], "]"}]}], "-", 
             FractionBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "4"]}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["ma", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["mK", "2"], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["ma", "6"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["mK", "2"]}], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["ma", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["mK", "4"], "-", 
                    SuperscriptBox["m\[Pi]", "4"]}], ")"}]}]}], ")"}], " ", 
               RowBox[{"Log", "[", 
                FractionBox[
                 SuperscriptBox["mK", "2"], 
                 SuperscriptBox["m\[Pi]", "2"]], "]"}]}], 
              RowBox[{"2", " ", 
               SuperscriptBox["ma", "4"]}]], "+", 
             RowBox[{
              FractionBox["1", 
               SuperscriptBox["ma", "4"]], 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["mK", "2"], "-", 
                SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", 
                 SuperscriptBox["ma", "6"]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["ma", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["ma", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["mK", "2"], "+", 
                   SuperscriptBox["m\[Pi]", "2"]}], ")"}]}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", 
                    SuperscriptBox["ma", "4"]}], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"]}], ")"}], 
                 " ", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox["ma", "4"], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "-", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["ma", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}]], " ", 
                 RowBox[{"Log", "[", 
                  FractionBox[
                   RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["ma", "2"]}], "+", 
                    SuperscriptBox["mK", "2"], "+", 
                    SuperscriptBox["m\[Pi]", "2"], "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["ma", "4"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["ma", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}]]}], 
                   RowBox[{"2", " ", "mK", " ", "m\[Pi]"}]], "]"}]}]}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{"cAdd", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FractionBox[
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["mK", "2"], "-", 
                  SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["ma", "2"], "-", 
                  RowBox[{"3", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}], ")"}]}], 
               RowBox[{"2", " ", "\[Epsilon]"}]]}], "+", 
             RowBox[{
              FractionBox["1", 
               RowBox[{"4", " ", 
                SuperscriptBox["ma", "4"]}]], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["ma", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["mK", "2"], "-", 
                   SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["ma", "2"], "-", 
                   RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}], ")"}], " ", 
                 RowBox[{"Log", "[", 
                  SuperscriptBox["mK", "2"], "]"}]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "4"]}], "-", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["ma", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["ma", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["mK", "2"]}], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}], "-", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["ma", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "4"], "-", 
                    SuperscriptBox["m\[Pi]", "4"]}], ")"}]}]}], ")"}], " ", 
                 RowBox[{"Log", "[", 
                  FractionBox[
                   SuperscriptBox["mK", "2"], 
                   SuperscriptBox["m\[Pi]", "2"]], "]"}]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["mK", "2"], "-", 
                   SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "4"}], " ", 
                    SuperscriptBox["ma", "6"]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["ma", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["ma", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}], "+", 
                   RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["ma", "4"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"]}], ")"}], 
                    " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["ma", "4"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["ma", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}]], " ", 
                    RowBox[{"Log", "[", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["ma", "2"]}], "+", 
                    SuperscriptBox["mK", "2"], "+", 
                    SuperscriptBox["m\[Pi]", "2"], "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["ma", "4"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["ma", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}]]}], 
                    RowBox[{"2", " ", "mK", " ", "m\[Pi]"}]], "]"}]}]}], 
                  ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"cAss", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FractionBox[
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["mK", "2"], "-", 
                  SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["ma", "2"], "-", 
                  RowBox[{"3", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}], ")"}]}], 
               RowBox[{"2", " ", "\[Epsilon]"}]]}], "+", 
             RowBox[{
              FractionBox["1", 
               RowBox[{"4", " ", 
                SuperscriptBox["ma", "4"]}]], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["ma", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["mK", "2"], "-", 
                   SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["ma", "2"], "-", 
                   RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}], ")"}], " ", 
                 RowBox[{"Log", "[", 
                  SuperscriptBox["mK", "2"], "]"}]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "4"]}], "-", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["ma", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["ma", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["mK", "2"]}], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}], "-", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["ma", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "4"], "-", 
                    SuperscriptBox["m\[Pi]", "4"]}], ")"}]}]}], ")"}], " ", 
                 RowBox[{"Log", "[", 
                  FractionBox[
                   SuperscriptBox["mK", "2"], 
                   SuperscriptBox["m\[Pi]", "2"]], "]"}]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["mK", "2"], "-", 
                   SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "4"}], " ", 
                    SuperscriptBox["ma", "6"]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["ma", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["ma", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}], "+", 
                   RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["ma", "4"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"]}], ")"}], 
                    " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["ma", "4"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["ma", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}]], " ", 
                    RowBox[{"Log", "[", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["ma", "2"]}], "+", 
                    SuperscriptBox["mK", "2"], "+", 
                    SuperscriptBox["m\[Pi]", "2"], "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["ma", "4"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["ma", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}]]}], 
                    RowBox[{"2", " ", "mK", " ", "m\[Pi]"}]], "]"}]}]}], 
                  ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"cAuu", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FractionBox[
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["mK", "2"], "-", 
                  SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["ma", "2"], "-", 
                  RowBox[{"3", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}], ")"}]}], 
               RowBox[{"2", " ", "\[Epsilon]"}]]}], "+", 
             RowBox[{
              FractionBox["1", 
               RowBox[{"4", " ", 
                SuperscriptBox["ma", "4"]}]], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["ma", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["mK", "2"], "-", 
                   SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["ma", "2"], "-", 
                   RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}], ")"}], " ", 
                 RowBox[{"Log", "[", 
                  SuperscriptBox["mK", "2"], "]"}]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "4"]}], "-", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["ma", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["ma", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["mK", "2"]}], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}], "-", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["ma", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "4"], "-", 
                    SuperscriptBox["m\[Pi]", "4"]}], ")"}]}]}], ")"}], " ", 
                 RowBox[{"Log", "[", 
                  FractionBox[
                   SuperscriptBox["mK", "2"], 
                   SuperscriptBox["m\[Pi]", "2"]], "]"}]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["mK", "2"], "-", 
                   SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "4"}], " ", 
                    SuperscriptBox["ma", "6"]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["ma", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["ma", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}], "+", 
                   RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["ma", "4"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"]}], ")"}], 
                    " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["ma", "4"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["ma", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}]], " ", 
                    RowBox[{"Log", "[", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["ma", "2"]}], "+", 
                    SuperscriptBox["mK", "2"], "+", 
                    SuperscriptBox["m\[Pi]", "2"], "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["ma", "4"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["ma", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}]]}], 
                    RowBox[{"2", " ", "mK", " ", "m\[Pi]"}]], "]"}]}]}], 
                  ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"5", ",", "K\[Pi]"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"cAdd", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FractionBox[
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["mK", "2"], "-", 
                  SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["ma", "2"], "+", 
                  RowBox[{"3", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "7"}], " ", 
                    SuperscriptBox["mK", "2"]}], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}], ")"}]}], 
               RowBox[{"4", " ", "\[Epsilon]"}]]}], "+", 
             RowBox[{
              FractionBox["1", 
               RowBox[{"24", " ", 
                SuperscriptBox["ma", "4"]}]], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"6", " ", 
                 SuperscriptBox["ma", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["mK", "2"], "-", 
                   SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["ma", "2"], "+", 
                   RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "7"}], " ", 
                    SuperscriptBox["mK", "2"]}], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}], ")"}], " ", 
                 RowBox[{"Log", "[", 
                  SuperscriptBox["mK", "2"], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["ma", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"39", " ", 
                    SuperscriptBox["mK", "2"]}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["m\[Pi]", "2"]}]}], ")"}]}], "-", 
                   RowBox[{
                    SuperscriptBox["ma", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"19", " ", 
                    SuperscriptBox["mK", "2"]}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["m\[Pi]", "2"]}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"]}], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "4"], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["ma", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"9", " ", 
                    SuperscriptBox["mK", "4"]}], "-", 
                    RowBox[{"40", " ", 
                    SuperscriptBox["mK", "2"], " ", 
                    SuperscriptBox["m\[Pi]", "2"]}], "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["m\[Pi]", "4"]}]}], ")"}]}]}], ")"}], " ", 
                 
                 RowBox[{"Log", "[", 
                  FractionBox[
                   RowBox[{"3", " ", 
                    SuperscriptBox["mK", "2"]}], 
                   RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["mK", "2"]}], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}]], "]"}]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["mK", "2"], "-", 
                   SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    SuperscriptBox["ma", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "4"}], " ", 
                    SuperscriptBox["ma", "4"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "+", 
                    RowBox[{
                    SuperscriptBox["ma", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"23", " ", 
                    SuperscriptBox["mK", "2"]}], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}], ")"}]}], "+", 
                   
                   RowBox[{
                    SqrtBox[
                    RowBox[{
                    RowBox[{"9", " ", 
                    SuperscriptBox["ma", "4"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["ma", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "7"}], " ", 
                    SuperscriptBox["mK", "2"]}], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["ma", "4"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["ma", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}], ")"}], " ", 
                    RowBox[{"Log", "[", 
                    FractionBox[
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["ma", "2"]}], "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["mK", "2"]}], "-", 
                    SuperscriptBox["m\[Pi]", "2"], "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"9", " ", 
                    SuperscriptBox["ma", "4"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["ma", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "7"}], " ", 
                    SuperscriptBox["mK", "2"]}], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}]]}], 
                    RowBox[{"2", " ", "mK", " ", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"12", " ", 
                    SuperscriptBox["mK", "2"]}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["m\[Pi]", "2"]}]}]]}]], "]"}]}]}], 
                  ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"cAss", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FractionBox[
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["mK", "2"], "-", 
                  SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["ma", "2"], "+", 
                  RowBox[{"3", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "7"}], " ", 
                    SuperscriptBox["mK", "2"]}], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}], ")"}]}], 
               RowBox[{"4", " ", "\[Epsilon]"}]]}], "+", 
             RowBox[{
              FractionBox["1", 
               RowBox[{"24", " ", 
                SuperscriptBox["ma", "4"]}]], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"6", " ", 
                 SuperscriptBox["ma", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["mK", "2"], "-", 
                   SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["ma", "2"], "+", 
                   RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "7"}], " ", 
                    SuperscriptBox["mK", "2"]}], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}], ")"}], " ", 
                 RowBox[{"Log", "[", 
                  SuperscriptBox["mK", "2"], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["ma", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"39", " ", 
                    SuperscriptBox["mK", "2"]}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["m\[Pi]", "2"]}]}], ")"}]}], "-", 
                   RowBox[{
                    SuperscriptBox["ma", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"19", " ", 
                    SuperscriptBox["mK", "2"]}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["m\[Pi]", "2"]}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"]}], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "4"], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["ma", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"9", " ", 
                    SuperscriptBox["mK", "4"]}], "-", 
                    RowBox[{"40", " ", 
                    SuperscriptBox["mK", "2"], " ", 
                    SuperscriptBox["m\[Pi]", "2"]}], "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["m\[Pi]", "4"]}]}], ")"}]}]}], ")"}], " ", 
                 
                 RowBox[{"Log", "[", 
                  FractionBox[
                   RowBox[{"3", " ", 
                    SuperscriptBox["mK", "2"]}], 
                   RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["mK", "2"]}], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}]], "]"}]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["mK", "2"], "-", 
                   SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    SuperscriptBox["ma", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "4"}], " ", 
                    SuperscriptBox["ma", "4"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "+", 
                    RowBox[{
                    SuperscriptBox["ma", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"23", " ", 
                    SuperscriptBox["mK", "2"]}], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}], ")"}]}], "+", 
                   
                   RowBox[{
                    SqrtBox[
                    RowBox[{
                    RowBox[{"9", " ", 
                    SuperscriptBox["ma", "4"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["ma", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "7"}], " ", 
                    SuperscriptBox["mK", "2"]}], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["ma", "4"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["ma", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}], ")"}], " ", 
                    RowBox[{"Log", "[", 
                    FractionBox[
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["ma", "2"]}], "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["mK", "2"]}], "-", 
                    SuperscriptBox["m\[Pi]", "2"], "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"9", " ", 
                    SuperscriptBox["ma", "4"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["ma", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "7"}], " ", 
                    SuperscriptBox["mK", "2"]}], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}]]}], 
                    RowBox[{"2", " ", "mK", " ", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"12", " ", 
                    SuperscriptBox["mK", "2"]}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["m\[Pi]", "2"]}]}]]}]], "]"}]}]}], 
                  ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"cAuu", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FractionBox[
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["mK", "2"], "-", 
                  SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["ma", "2"], "+", 
                  RowBox[{"3", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "7"}], " ", 
                    SuperscriptBox["mK", "2"]}], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}], ")"}]}], 
               RowBox[{"4", " ", "\[Epsilon]"}]]}], "+", 
             RowBox[{
              FractionBox["1", 
               RowBox[{"24", " ", 
                SuperscriptBox["ma", "4"]}]], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"6", " ", 
                 SuperscriptBox["ma", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["mK", "2"], "-", 
                   SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["ma", "2"], "+", 
                   RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "7"}], " ", 
                    SuperscriptBox["mK", "2"]}], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}], ")"}], " ", 
                 RowBox[{"Log", "[", 
                  SuperscriptBox["mK", "2"], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["ma", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"39", " ", 
                    SuperscriptBox["mK", "2"]}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["m\[Pi]", "2"]}]}], ")"}]}], "-", 
                   RowBox[{
                    SuperscriptBox["ma", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"19", " ", 
                    SuperscriptBox["mK", "2"]}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["m\[Pi]", "2"]}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"]}], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "4"], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["ma", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"9", " ", 
                    SuperscriptBox["mK", "4"]}], "-", 
                    RowBox[{"40", " ", 
                    SuperscriptBox["mK", "2"], " ", 
                    SuperscriptBox["m\[Pi]", "2"]}], "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["m\[Pi]", "4"]}]}], ")"}]}]}], ")"}], " ", 
                 
                 RowBox[{"Log", "[", 
                  FractionBox[
                   RowBox[{"3", " ", 
                    SuperscriptBox["mK", "2"]}], 
                   RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["mK", "2"]}], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}]], "]"}]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["mK", "2"], "-", 
                   SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    SuperscriptBox["ma", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "4"}], " ", 
                    SuperscriptBox["ma", "4"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "+", 
                    RowBox[{
                    SuperscriptBox["ma", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"23", " ", 
                    SuperscriptBox["mK", "2"]}], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}], ")"}]}], "+", 
                   
                   RowBox[{
                    SqrtBox[
                    RowBox[{
                    RowBox[{"9", " ", 
                    SuperscriptBox["ma", "4"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["ma", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "7"}], " ", 
                    SuperscriptBox["mK", "2"]}], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["ma", "4"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["ma", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}], ")"}], " ", 
                    RowBox[{"Log", "[", 
                    FractionBox[
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["ma", "2"]}], "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["mK", "2"]}], "-", 
                    SuperscriptBox["m\[Pi]", "2"], "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"9", " ", 
                    SuperscriptBox["ma", "4"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["ma", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "7"}], " ", 
                    SuperscriptBox["mK", "2"]}], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}]]}], 
                    RowBox[{"2", " ", "mK", " ", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"12", " ", 
                    SuperscriptBox["mK", "2"]}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["m\[Pi]", "2"]}]}]]}]], "]"}]}]}], 
                  ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"cGG", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FractionBox[
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["mK", "2"], "-", 
                  SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["ma", "2"], "+", 
                  RowBox[{"3", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "7"}], " ", 
                    SuperscriptBox["mK", "2"]}], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}], ")"}]}], 
               RowBox[{"2", " ", "\[Epsilon]"}]]}], "+", 
             RowBox[{
              FractionBox["1", 
               RowBox[{"12", " ", 
                SuperscriptBox["ma", "4"]}]], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"6", " ", 
                 SuperscriptBox["ma", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["mK", "2"], "-", 
                   SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["ma", "2"], "+", 
                   RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "7"}], " ", 
                    SuperscriptBox["mK", "2"]}], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}], ")"}], " ", 
                 RowBox[{"Log", "[", 
                  SuperscriptBox["mK", "2"], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["ma", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"39", " ", 
                    SuperscriptBox["mK", "2"]}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["m\[Pi]", "2"]}]}], ")"}]}], "-", 
                   RowBox[{
                    SuperscriptBox["ma", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"19", " ", 
                    SuperscriptBox["mK", "2"]}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["m\[Pi]", "2"]}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"]}], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "4"], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["ma", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"9", " ", 
                    SuperscriptBox["mK", "4"]}], "-", 
                    RowBox[{"40", " ", 
                    SuperscriptBox["mK", "2"], " ", 
                    SuperscriptBox["m\[Pi]", "2"]}], "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["m\[Pi]", "4"]}]}], ")"}]}]}], ")"}], " ", 
                 
                 RowBox[{"Log", "[", 
                  FractionBox[
                   RowBox[{"3", " ", 
                    SuperscriptBox["mK", "2"]}], 
                   RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["mK", "2"]}], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}]], "]"}]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["mK", "2"], "-", 
                   SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    SuperscriptBox["ma", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "4"}], " ", 
                    SuperscriptBox["ma", "4"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "+", 
                    RowBox[{
                    SuperscriptBox["ma", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"23", " ", 
                    SuperscriptBox["mK", "2"]}], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}], ")"}]}], "+", 
                   
                   RowBox[{
                    SqrtBox[
                    RowBox[{
                    RowBox[{"9", " ", 
                    SuperscriptBox["ma", "4"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["ma", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "7"}], " ", 
                    SuperscriptBox["mK", "2"]}], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["ma", "4"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["ma", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}], ")"}], " ", 
                    RowBox[{"Log", "[", 
                    FractionBox[
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["ma", "2"]}], "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["mK", "2"]}], "-", 
                    SuperscriptBox["m\[Pi]", "2"], "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"9", " ", 
                    SuperscriptBox["ma", "4"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["ma", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "7"}], " ", 
                    SuperscriptBox["mK", "2"]}], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}]]}], 
                    RowBox[{"2", " ", "mK", " ", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"12", " ", 
                    SuperscriptBox["mK", "2"]}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["m\[Pi]", "2"]}]}]]}]], "]"}]}]}], 
                  ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"5", ",", "\[Eta]8K0"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"cAdd", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FractionBox[
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["ma", "2"], "-", 
                  SuperscriptBox["mK", "2"], "-", 
                  SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["mK", "2"], "-", 
                  SuperscriptBox["m\[Pi]", "2"]}], ")"}]}], 
               RowBox[{"4", " ", "\[Epsilon]"}]]}], "+", 
             RowBox[{
              FractionBox["1", 
               RowBox[{"8", " ", 
                SuperscriptBox["ma", "4"]}]], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"6", " ", 
                 SuperscriptBox["ma", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", 
                    SuperscriptBox["mK", "4"]}], "+", 
                   SuperscriptBox["m\[Pi]", "4"], "+", 
                   RowBox[{
                    SuperscriptBox["ma", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}], ")"}], " ", 
                 RowBox[{"Log", "[", 
                  SuperscriptBox["mK", "2"], "]"}]}], "-", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "4"], "+", 
                   RowBox[{
                    SuperscriptBox["ma", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["ma", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["mK", "2"]}], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}], "-", 
                   RowBox[{
                    SuperscriptBox["ma", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"5", " ", 
                    SuperscriptBox["mK", "4"]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["m\[Pi]", "4"]}]}], ")"}]}]}], ")"}], " ", 
                 
                 RowBox[{"Log", "[", 
                  FractionBox[
                   SuperscriptBox["mK", "2"], 
                   SuperscriptBox["m\[Pi]", "2"]], "]"}]}], "+", 
                RowBox[{"6", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["mK", "2"], "-", 
                   SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["ma", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "4"}], " ", 
                    SuperscriptBox["ma", "4"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["ma", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}], ")"}]}], "+", 
                   
                   RowBox[{
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["ma", "4"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["ma", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["ma", "4"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["ma", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}], ")"}], " ", 
                    RowBox[{"Log", "[", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["ma", "2"]}], "+", 
                    SuperscriptBox["mK", "2"], "+", 
                    SuperscriptBox["m\[Pi]", "2"], "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["ma", "4"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["ma", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}]]}], 
                    RowBox[{"2", " ", "mK", " ", "m\[Pi]"}]], "]"}]}]}], 
                  ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"cAss", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FractionBox[
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["ma", "2"], "-", 
                  SuperscriptBox["mK", "2"], "-", 
                  SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["mK", "2"], "-", 
                  SuperscriptBox["m\[Pi]", "2"]}], ")"}]}], 
               RowBox[{"4", " ", "\[Epsilon]"}]]}], "+", 
             RowBox[{
              FractionBox["1", 
               RowBox[{"8", " ", 
                SuperscriptBox["ma", "4"]}]], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"6", " ", 
                 SuperscriptBox["ma", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", 
                    SuperscriptBox["mK", "4"]}], "+", 
                   SuperscriptBox["m\[Pi]", "4"], "+", 
                   RowBox[{
                    SuperscriptBox["ma", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}], ")"}], " ", 
                 RowBox[{"Log", "[", 
                  SuperscriptBox["mK", "2"], "]"}]}], "-", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "4"], "+", 
                   RowBox[{
                    SuperscriptBox["ma", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["ma", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["mK", "2"]}], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}], "-", 
                   RowBox[{
                    SuperscriptBox["ma", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"5", " ", 
                    SuperscriptBox["mK", "4"]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["m\[Pi]", "4"]}]}], ")"}]}]}], ")"}], " ", 
                 
                 RowBox[{"Log", "[", 
                  FractionBox[
                   SuperscriptBox["mK", "2"], 
                   SuperscriptBox["m\[Pi]", "2"]], "]"}]}], "+", 
                RowBox[{"6", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["mK", "2"], "-", 
                   SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["ma", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "4"}], " ", 
                    SuperscriptBox["ma", "4"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["ma", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}], ")"}]}], "+", 
                   
                   RowBox[{
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["ma", "4"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["ma", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["ma", "4"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["ma", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}], ")"}], " ", 
                    RowBox[{"Log", "[", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["ma", "2"]}], "+", 
                    SuperscriptBox["mK", "2"], "+", 
                    SuperscriptBox["m\[Pi]", "2"], "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["ma", "4"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["ma", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}]]}], 
                    RowBox[{"2", " ", "mK", " ", "m\[Pi]"}]], "]"}]}]}], 
                  ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"cAuu", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FractionBox[
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["ma", "2"], "-", 
                  SuperscriptBox["mK", "2"], "-", 
                  SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["mK", "2"], "-", 
                  SuperscriptBox["m\[Pi]", "2"]}], ")"}]}], 
               RowBox[{"4", " ", "\[Epsilon]"}]]}], "+", 
             RowBox[{
              FractionBox["1", 
               RowBox[{"8", " ", 
                SuperscriptBox["ma", "4"]}]], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"6", " ", 
                 SuperscriptBox["ma", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", 
                    SuperscriptBox["mK", "4"]}], "+", 
                   SuperscriptBox["m\[Pi]", "4"], "+", 
                   RowBox[{
                    SuperscriptBox["ma", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}], ")"}], " ", 
                 RowBox[{"Log", "[", 
                  SuperscriptBox["mK", "2"], "]"}]}], "-", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "4"], "+", 
                   RowBox[{
                    SuperscriptBox["ma", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["ma", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["mK", "2"]}], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}], "-", 
                   RowBox[{
                    SuperscriptBox["ma", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"5", " ", 
                    SuperscriptBox["mK", "4"]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["m\[Pi]", "4"]}]}], ")"}]}]}], ")"}], " ", 
                 
                 RowBox[{"Log", "[", 
                  FractionBox[
                   SuperscriptBox["mK", "2"], 
                   SuperscriptBox["m\[Pi]", "2"]], "]"}]}], "+", 
                RowBox[{"6", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["mK", "2"], "-", 
                   SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["ma", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "4"}], " ", 
                    SuperscriptBox["ma", "4"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["ma", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}], ")"}]}], "+", 
                   
                   RowBox[{
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["ma", "4"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["ma", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["ma", "4"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["ma", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}], ")"}], " ", 
                    RowBox[{"Log", "[", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["ma", "2"]}], "+", 
                    SuperscriptBox["mK", "2"], "+", 
                    SuperscriptBox["m\[Pi]", "2"], "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["ma", "4"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["ma", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}]]}], 
                    RowBox[{"2", " ", "mK", " ", "m\[Pi]"}]], "]"}]}]}], 
                  ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"cGG", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FractionBox[
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["ma", "2"], "-", 
                  SuperscriptBox["mK", "2"], "-", 
                  SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["mK", "2"], "-", 
                  SuperscriptBox["m\[Pi]", "2"]}], ")"}]}], 
               RowBox[{"2", " ", "\[Epsilon]"}]]}], "+", 
             RowBox[{
              FractionBox["1", 
               RowBox[{"4", " ", 
                SuperscriptBox["ma", "4"]}]], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"6", " ", 
                 SuperscriptBox["ma", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", 
                    SuperscriptBox["mK", "4"]}], "+", 
                   SuperscriptBox["m\[Pi]", "4"], "+", 
                   RowBox[{
                    SuperscriptBox["ma", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}], ")"}], " ", 
                 RowBox[{"Log", "[", 
                  SuperscriptBox["mK", "2"], "]"}]}], "-", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "4"], "+", 
                   RowBox[{
                    SuperscriptBox["ma", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["ma", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["mK", "2"]}], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}], "-", 
                   RowBox[{
                    SuperscriptBox["ma", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"5", " ", 
                    SuperscriptBox["mK", "4"]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["m\[Pi]", "4"]}]}], ")"}]}]}], ")"}], " ", 
                 
                 RowBox[{"Log", "[", 
                  FractionBox[
                   SuperscriptBox["mK", "2"], 
                   SuperscriptBox["m\[Pi]", "2"]], "]"}]}], "+", 
                RowBox[{"6", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["mK", "2"], "-", 
                   SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["ma", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "4"}], " ", 
                    SuperscriptBox["ma", "4"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["ma", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}], ")"}]}], "+", 
                   
                   RowBox[{
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["ma", "4"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["ma", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["ma", "4"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["ma", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}], ")"}], " ", 
                    RowBox[{"Log", "[", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["ma", "2"]}], "+", 
                    SuperscriptBox["mK", "2"], "+", 
                    SuperscriptBox["m\[Pi]", "2"], "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["ma", "4"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["ma", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}]]}], 
                    RowBox[{"2", " ", "mK", " ", "m\[Pi]"}]], "]"}]}]}], 
                  ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"5", ",", "\[Pi]0K0"}], "]"}]}]}], ")"}]}], "+", "  ", 
    RowBox[{"G8p", " ", 
     FractionBox["1", 
      RowBox[{"384", " ", "f", " ", 
       SuperscriptBox["mK", "2"], " ", 
       SuperscriptBox["\[Pi]", "2"]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "cVdd"}], "+", "cVss"}], ")"}], " ", 
        SuperscriptBox["mK", "4"]}], "+", 
       RowBox[{"cAdd", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["mK", "2"], "-", 
           SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"]}], "-", 
       RowBox[{"cAss", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["mK", "2"], "-", 
           SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", 
           SuperscriptBox["ma", "2"]}], "-", 
          FractionBox[
           RowBox[{"6", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["mK", "2"], "-", 
               SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"]}], 
           SuperscriptBox["ma", "2"]], "-", 
          RowBox[{"6", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["mK", "2"], "+", 
             SuperscriptBox["m\[Pi]", "2"]}], ")"}]}], "+", 
          FractionBox[
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["ma", "2"], "-", 
              RowBox[{"3", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["mK", "2"], "+", 
                 SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}], ")"}]}], 
           "\[Epsilon]"], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["ma", "2"], "-", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["mK", "2"], "+", 
                SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"Log", "[", 
            FractionBox["1", 
             SuperscriptBox["mK", "2"]], "]"}]}], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["mK", "2"], "-", 
                  SuperscriptBox["m\[Pi]", "2"]}], ")"}], "4"]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["ma", "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["mK", "2"], "-", 
                  SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["mK", "2"], "+", 
                 SuperscriptBox["m\[Pi]", "2"]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["ma", "6"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SuperscriptBox["mK", "2"]}], "+", 
                 SuperscriptBox["m\[Pi]", "2"]}], ")"}]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["ma", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["mK", "4"], "-", 
                 SuperscriptBox["m\[Pi]", "4"]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"Log", "[", 
             FractionBox[
              SuperscriptBox["mK", "2"], 
              SuperscriptBox["m\[Pi]", "2"]], "]"}]}], 
           RowBox[{
            SuperscriptBox["ma", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["mK", "2"], "-", 
              SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]], "+", 
          FractionBox[
           RowBox[{"6", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["ma", "4"], "-", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["mK", "2"], "-", 
                 SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"]}], ")"}], " ", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["ma", "4"], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["mK", "2"], "-", 
                 SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["ma", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["mK", "2"], "+", 
                 SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}]], " ", 
            RowBox[{"Log", "[", 
             FractionBox[
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["ma", "2"]}], "+", 
               SuperscriptBox["mK", "2"], "+", 
               SuperscriptBox["m\[Pi]", "2"], "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["ma", "4"], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["ma", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["mK", "2"], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}]]}], 
              RowBox[{"2", " ", "mK", " ", "m\[Pi]"}]], "]"}]}], 
           SuperscriptBox["ma", "4"]]}], ")"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"5", ",", "K\[Pi]"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["ma", "2"]}], "-", 
          RowBox[{"23", " ", 
           SuperscriptBox["mK", "2"]}], "+", 
          SuperscriptBox["m\[Pi]", "2"], "-", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["mK", "2"], "-", 
              SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], 
           SuperscriptBox["ma", "2"]], "+", 
          FractionBox[
           RowBox[{
            SuperscriptBox["ma", "2"], "+", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "7"}], " ", 
                SuperscriptBox["mK", "2"]}], "+", 
               SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}], "\[Epsilon]"], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["ma", "2"], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "7"}], " ", 
                 SuperscriptBox["mK", "2"]}], "+", 
                SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"Log", "[", 
            FractionBox["1", 
             SuperscriptBox["mK", "2"]], "]"}]}], "-", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["ma", "6"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"39", " ", 
                  SuperscriptBox["mK", "2"]}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["m\[Pi]", "2"]}]}], ")"}]}], "-", 
              RowBox[{
               SuperscriptBox["ma", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"19", " ", 
                  SuperscriptBox["mK", "2"]}], "-", 
                 RowBox[{"5", " ", 
                  SuperscriptBox["m\[Pi]", "2"]}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["mK", "2"], "-", 
                  SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"]}], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["mK", "2"], "-", 
                 SuperscriptBox["m\[Pi]", "2"]}], ")"}], "4"], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["ma", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"9", " ", 
                  SuperscriptBox["mK", "4"]}], "-", 
                 RowBox[{"40", " ", 
                  SuperscriptBox["mK", "2"], " ", 
                  SuperscriptBox["m\[Pi]", "2"]}], "+", 
                 RowBox[{"7", " ", 
                  SuperscriptBox["m\[Pi]", "4"]}]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"Log", "[", 
             FractionBox[
              RowBox[{"3", " ", 
               SuperscriptBox["mK", "2"]}], 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["mK", "2"]}], "-", 
               SuperscriptBox["m\[Pi]", "2"]}]], "]"}]}], 
           RowBox[{"6", " ", 
            SuperscriptBox["ma", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["mK", "2"], "-", 
              SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]], "-", 
          FractionBox[
           RowBox[{
            SqrtBox[
             RowBox[{
              RowBox[{"9", " ", 
               SuperscriptBox["ma", "4"]}], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["mK", "2"], "-", 
                 SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["ma", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "7"}], " ", 
                  SuperscriptBox["mK", "2"]}], "+", 
                 SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], " ", 
               SuperscriptBox["ma", "4"]}], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["mK", "2"], "-", 
                 SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["ma", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["mK", "2"], "+", 
                 SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"Log", "[", 
             FractionBox[
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", 
                SuperscriptBox["ma", "2"]}], "+", 
               RowBox[{"7", " ", 
                SuperscriptBox["mK", "2"]}], "-", 
               SuperscriptBox["m\[Pi]", "2"], "+", 
               SqrtBox[
                RowBox[{
                 RowBox[{"9", " ", 
                  SuperscriptBox["ma", "4"]}], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "+", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["ma", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "7"}], " ", 
                    SuperscriptBox["mK", "2"]}], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}]]}], 
              RowBox[{"2", " ", "mK", " ", 
               SqrtBox[
                RowBox[{
                 RowBox[{"12", " ", 
                  SuperscriptBox["mK", "2"]}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["m\[Pi]", "2"]}]}]]}]], "]"}]}], 
           RowBox[{"3", " ", 
            SuperscriptBox["ma", "4"]}]]}], ")"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"5", ",", "\[Eta]8K0"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"12", " ", 
           SuperscriptBox["ma", "2"]}], "-", 
          FractionBox[
           RowBox[{"3", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["mK", "2"], "-", 
               SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"]}], 
           SuperscriptBox["ma", "2"]], "-", 
          RowBox[{"9", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["mK", "2"], "+", 
             SuperscriptBox["m\[Pi]", "2"]}], ")"}]}], "+", 
          FractionBox[
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["ma", "2"], "-", 
              SuperscriptBox["mK", "2"], "-", 
              SuperscriptBox["m\[Pi]", "2"]}], ")"}]}], "\[Epsilon]"], "-", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["ma", "2"]}], "+", 
             SuperscriptBox["mK", "2"], "+", 
             SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
           RowBox[{"Log", "[", 
            FractionBox["1", 
             SuperscriptBox["mK", "2"]], "]"}]}], "+", 
          FractionBox[
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["mK", "2"], "-", 
                 SuperscriptBox["m\[Pi]", "2"]}], ")"}], "4"], "+", 
              RowBox[{
               SuperscriptBox["ma", "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["mK", "2"], "-", 
                  SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["mK", "2"], "+", 
                 SuperscriptBox["m\[Pi]", "2"]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["ma", "6"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SuperscriptBox["mK", "2"]}], "+", 
                 SuperscriptBox["m\[Pi]", "2"]}], ")"}]}], "-", 
              RowBox[{
               SuperscriptBox["ma", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"5", " ", 
                  SuperscriptBox["mK", "4"]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["m\[Pi]", "4"]}]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"Log", "[", 
             FractionBox[
              SuperscriptBox["mK", "2"], 
              SuperscriptBox["m\[Pi]", "2"]], "]"}]}], 
           RowBox[{"2", " ", 
            SuperscriptBox["ma", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["mK", "2"], "-", 
              SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]], "-", 
          FractionBox[
           RowBox[{"3", " ", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["ma", "4"], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["mK", "2"], "-", 
                 SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["ma", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["mK", "2"], "+", 
                 SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], " ", 
               SuperscriptBox["ma", "4"]}], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["mK", "2"], "-", 
                 SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["ma", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["mK", "2"], "+", 
                 SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"Log", "[", 
             FractionBox[
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["ma", "2"]}], "+", 
               SuperscriptBox["mK", "2"], "+", 
               SuperscriptBox["m\[Pi]", "2"], "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["ma", "4"], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["ma", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["mK", "2"], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}]]}], 
              RowBox[{"2", " ", "mK", " ", "m\[Pi]"}]], "]"}]}], 
           SuperscriptBox["ma", "4"]]}], ")"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"5", ",", "\[Pi]0K0"}], "]"}]}]}], ")"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.899972876785192*^9, 3.899972890507966*^9}, {
   3.902232998627564*^9, 3.90223300274304*^9}, 3.902233057720162*^9, {
   3.9022330899209137`*^9, 3.902233092383957*^9}, {3.9022992342770557`*^9, 
   3.9022992346675377`*^9}, {3.9023868346565943`*^9, 3.902386880314925*^9}, {
   3.9023869581421537`*^9, 3.902386972593005*^9}, {3.909656170211656*^9, 
   3.909656182369462*^9}, 3.909733937387314*^9},
 CellLabel->
  "In[2759]:=",ExpressionUUID->"12aa85dc-e7a1-4b4e-888e-07e0c4a99553"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["D", 
   RowBox[{"6", " "}]], 
  TraditionalForm]],ExpressionUUID->"da046728-809d-4e5d-b654-d97ebf7674c5"]], \
"Subsection",
 CellChangeTimes->{{3.899969975286743*^9, 3.8999699768273897`*^9}, {
  3.89997009888507*^9, 3.899970098885182*^9}, {3.902232692606955*^9, 
  3.90223269347208*^9}},ExpressionUUID->"654af9fd-a73f-4b41-85f1-\
223295870f5e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Loop", "[", "6", "]"}], " ", "=", " ", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"576", " ", "f", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["mK", "2"], "-", 
        SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "G8", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"cVdd", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["ma", "2"], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["mK", "2"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m\[Pi]", "2"]}]}], ")"}]}], "-", 
         RowBox[{"cVss", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["ma", "2"], "+", 
            SuperscriptBox["mK", "2"], "-", 
            SuperscriptBox["m\[Pi]", "2"]}], ")"}]}], "+", 
         RowBox[{"cVuu", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["mK", "2"]}], "+", 
            SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"7", " ", 
             SuperscriptBox["mK", "4"]}], "-", 
            RowBox[{"8", " ", 
             SuperscriptBox["mK", "2"], " ", 
             SuperscriptBox["m\[Pi]", "2"]}], "+", 
            SuperscriptBox["m\[Pi]", "4"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            FractionBox["1", "\[Epsilon]"], "+", 
            RowBox[{"Log", "[", 
             FractionBox["3", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["mK", "2"]}], "-", 
               SuperscriptBox["m\[Pi]", "2"]}]], "]"}]}], ")"}]}], "+", 
         RowBox[{"9", " ", 
          SuperscriptBox["mK", "4"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"3", " ", 
             SuperscriptBox["mK", "2"]}], 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["mK", "2"]}], "-", 
             SuperscriptBox["m\[Pi]", "2"]}]], "]"}]}]}], ")"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"6", ",", "K0\[Eta]8"}], "]"}]}], "-", 
      RowBox[{"9", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"cVdd", " ", 
          SuperscriptBox["ma", "2"]}], "+", 
         RowBox[{"cVuu", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["mK", "2"]}], "+", 
            SuperscriptBox["m\[Pi]", "2"]}], ")"}]}], "-", 
         RowBox[{"cVss", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["ma", "2"], "-", 
            SuperscriptBox["mK", "2"], "+", 
            SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["mK", "4"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            SuperscriptBox["mK", "2"], 
            SuperscriptBox["m\[Pi]", "2"]], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["mK", "4"], "-", 
            SuperscriptBox["m\[Pi]", "4"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", 
            FractionBox["1", "\[Epsilon]"], "+", 
            RowBox[{"2", " ", 
             RowBox[{"Log", "[", "m\[Pi]", "]"}]}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"6", ",", "K0\[Pi]0"}], "]"}]}], "-", 
      RowBox[{"6", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"cVdd", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["ma", "2"], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["mK", "2"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m\[Pi]", "2"]}]}], ")"}]}], "+", 
         RowBox[{"4", " ", "cVuu", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["mK", "2"]}], "+", 
            SuperscriptBox["m\[Pi]", "2"]}], ")"}]}], "-", 
         RowBox[{"cVss", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["ma", "2"], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["mK", "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["m\[Pi]", "2"]}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["mK", "4"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            SuperscriptBox["mK", "2"], 
            SuperscriptBox["m\[Pi]", "2"]], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["mK", "4"], "-", 
            SuperscriptBox["m\[Pi]", "4"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", 
            FractionBox["1", "\[Epsilon]"], "+", 
            RowBox[{"2", " ", 
             RowBox[{"Log", "[", "m\[Pi]", "]"}]}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"6", ",", "K\[Pi]"}], "]"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.89997012264088*^9, 3.899970132404426*^9}, {
   3.8999702179355*^9, 3.899970238190763*^9}, {3.902233110240026*^9, 
   3.9022331201800337`*^9}, 3.902387308093177*^9},
 CellLabel->"In[59]:=",ExpressionUUID->"135db2ab-7116-4e18-8b56-e5bd6b0742fb"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["D", "7"], 
  TraditionalForm]],ExpressionUUID->"68c916fb-a905-4c89-9132-df537534c9bc"]], \
"Subsection",
 CellChangeTimes->{{3.89997013765136*^9, 3.899970138280243*^9}, {
  3.902232694729094*^9, 
  3.902232695108198*^9}},ExpressionUUID->"b72689c3-6ae5-4e22-a346-\
097390a1e415"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Loop", "[", "7", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"3456", " ", "f", " ", 
       SuperscriptBox["m\[Pi]", "4"], " ", 
       SuperscriptBox["\[Pi]", "2"]}]]}], "G8", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "cAss", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["m\[Pi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["ma", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   SuperscriptBox["mK", "4"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"13", "+", 
                    FractionBox["22", "\[Epsilon]"]}], ")"}], " ", 
                   SuperscriptBox["mK", "2"], " ", 
                   SuperscriptBox["m\[Pi]", "2"]}], "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", 
                    FractionBox["1", "\[Epsilon]"]}], ")"}], " ", 
                   SuperscriptBox["m\[Pi]", "4"]}]}], ")"}]}], "-", 
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["mK", "2"], "-", 
                  SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["mK", "4"], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"13", "+", 
                    FractionBox["12", "\[Epsilon]"]}], ")"}], " ", 
                   SuperscriptBox["mK", "2"], " ", 
                   SuperscriptBox["m\[Pi]", "2"]}], "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"5", "+", 
                    FractionBox["3", "\[Epsilon]"]}], ")"}], " ", 
                   SuperscriptBox["m\[Pi]", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["m\[Pi]", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["ma", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "22"}], " ", 
                   SuperscriptBox["mK", "2"]}], "+", 
                  SuperscriptBox["m\[Pi]", "2"]}], ")"}]}], "+", 
               RowBox[{"9", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   SuperscriptBox["mK", "4"]}], "-", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["mK", "2"], " ", 
                   SuperscriptBox["m\[Pi]", "2"]}], "+", 
                  SuperscriptBox["m\[Pi]", "4"]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"Log", "[", "mK", "]"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["mK", "2"], "-", 
                   SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["mK", "4"], "-", 
                  RowBox[{"20", " ", 
                   SuperscriptBox["mK", "2"], " ", 
                   SuperscriptBox["m\[Pi]", "2"]}], "+", 
                  RowBox[{"10", " ", 
                   SuperscriptBox["m\[Pi]", "4"]}]}], ")"}]}], "-", 
               RowBox[{
                SuperscriptBox["ma", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["mK", "6"], "-", 
                  RowBox[{"25", " ", 
                   SuperscriptBox["mK", "4"], " ", 
                   SuperscriptBox["m\[Pi]", "2"]}], "+", 
                  RowBox[{"58", " ", 
                   SuperscriptBox["mK", "2"], " ", 
                   SuperscriptBox["m\[Pi]", "4"]}], "-", 
                  RowBox[{"10", " ", 
                   SuperscriptBox["m\[Pi]", "6"]}]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"Log", "[", 
              FractionBox[
               RowBox[{"3", " ", 
                SuperscriptBox["mK", "2"]}], 
               RowBox[{
                RowBox[{"4", " ", 
                 SuperscriptBox["mK", "2"]}], "-", 
                SuperscriptBox["m\[Pi]", "2"]}]], "]"}]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["mK", "2"], "-", 
               SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["mK", "4"], "-", 
               RowBox[{"44", " ", 
                SuperscriptBox["mK", "2"], " ", 
                SuperscriptBox["m\[Pi]", "2"]}], "+", 
               RowBox[{"16", " ", 
                SuperscriptBox["m\[Pi]", "4"]}]}]], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["mK", "4"], "+", 
               RowBox[{
                SuperscriptBox["mK", "2"], " ", 
                SuperscriptBox["m\[Pi]", "2"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["m\[Pi]", "4"]}], "-", 
               RowBox[{
                SuperscriptBox["ma", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["mK", "2"], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["m\[Pi]", "2"]}]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"Log", "[", 
              FractionBox[
               RowBox[{
                RowBox[{"7", " ", 
                 SuperscriptBox["mK", "2"]}], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["m\[Pi]", "2"]}], "+", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["mK", "4"], "-", 
                  RowBox[{"44", " ", 
                   SuperscriptBox["mK", "2"], " ", 
                   SuperscriptBox["m\[Pi]", "2"]}], "+", 
                  RowBox[{"16", " ", 
                   SuperscriptBox["m\[Pi]", "4"]}]}]]}], 
               RowBox[{"2", " ", "mK", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"12", " ", 
                   SuperscriptBox["mK", "2"]}], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["m\[Pi]", "2"]}]}]]}]], "]"}]}]}], ")"}]}], 
         "-", 
         RowBox[{"3", " ", "cAuu", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["m\[Pi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["ma", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   SuperscriptBox["mK", "4"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"13", "+", 
                    FractionBox["22", "\[Epsilon]"]}], ")"}], " ", 
                   SuperscriptBox["mK", "2"], " ", 
                   SuperscriptBox["m\[Pi]", "2"]}], "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", 
                    FractionBox["1", "\[Epsilon]"]}], ")"}], " ", 
                   SuperscriptBox["m\[Pi]", "4"]}]}], ")"}]}], "-", 
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["mK", "2"], "-", 
                  SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["mK", "4"], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"13", "+", 
                    FractionBox["12", "\[Epsilon]"]}], ")"}], " ", 
                   SuperscriptBox["mK", "2"], " ", 
                   SuperscriptBox["m\[Pi]", "2"]}], "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"5", "+", 
                    FractionBox["3", "\[Epsilon]"]}], ")"}], " ", 
                   SuperscriptBox["m\[Pi]", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["m\[Pi]", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["ma", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "22"}], " ", 
                   SuperscriptBox["mK", "2"]}], "+", 
                  SuperscriptBox["m\[Pi]", "2"]}], ")"}]}], "+", 
               RowBox[{"9", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   SuperscriptBox["mK", "4"]}], "-", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["mK", "2"], " ", 
                   SuperscriptBox["m\[Pi]", "2"]}], "+", 
                  SuperscriptBox["m\[Pi]", "4"]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"Log", "[", "mK", "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"]}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["mK", "4"], "-", 
                  RowBox[{"20", " ", 
                   SuperscriptBox["mK", "2"], " ", 
                   SuperscriptBox["m\[Pi]", "2"]}], "+", 
                  RowBox[{"10", " ", 
                   SuperscriptBox["m\[Pi]", "4"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["ma", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["mK", "6"], "-", 
                  RowBox[{"25", " ", 
                   SuperscriptBox["mK", "4"], " ", 
                   SuperscriptBox["m\[Pi]", "2"]}], "+", 
                  RowBox[{"58", " ", 
                   SuperscriptBox["mK", "2"], " ", 
                   SuperscriptBox["m\[Pi]", "4"]}], "-", 
                  RowBox[{"10", " ", 
                   SuperscriptBox["m\[Pi]", "6"]}]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"Log", "[", 
              FractionBox[
               RowBox[{"3", " ", 
                SuperscriptBox["mK", "2"]}], 
               RowBox[{
                RowBox[{"4", " ", 
                 SuperscriptBox["mK", "2"]}], "-", 
                SuperscriptBox["m\[Pi]", "2"]}]], "]"}]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["mK", "2"], "-", 
               SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["mK", "4"], "-", 
               RowBox[{"44", " ", 
                SuperscriptBox["mK", "2"], " ", 
                SuperscriptBox["m\[Pi]", "2"]}], "+", 
               RowBox[{"16", " ", 
                SuperscriptBox["m\[Pi]", "4"]}]}]], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["mK", "4"], "+", 
               RowBox[{
                SuperscriptBox["mK", "2"], " ", 
                SuperscriptBox["m\[Pi]", "2"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["m\[Pi]", "4"]}], "-", 
               RowBox[{
                SuperscriptBox["ma", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["mK", "2"], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["m\[Pi]", "2"]}]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"Log", "[", 
              FractionBox[
               RowBox[{
                RowBox[{"7", " ", 
                 SuperscriptBox["mK", "2"]}], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["m\[Pi]", "2"]}], "+", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["mK", "4"], "-", 
                  RowBox[{"44", " ", 
                   SuperscriptBox["mK", "2"], " ", 
                   SuperscriptBox["m\[Pi]", "2"]}], "+", 
                  RowBox[{"16", " ", 
                   SuperscriptBox["m\[Pi]", "4"]}]}]]}], 
               RowBox[{"2", " ", "mK", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"12", " ", 
                   SuperscriptBox["mK", "2"]}], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["m\[Pi]", "2"]}]}]]}]], "]"}]}]}], ")"}]}], 
         "-", 
         RowBox[{
          SqrtBox["2"], " ", "\[Theta]\[Pi]a", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["m\[Pi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "9"}], " ", 
                SuperscriptBox["mK", "6"]}], "-", 
               RowBox[{"110", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  FractionBox["1", "\[Epsilon]"]}], ")"}], " ", 
                SuperscriptBox["mK", "4"], " ", 
                SuperscriptBox["m\[Pi]", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"82", "+", 
                  FractionBox["55", "\[Epsilon]"]}], ")"}], " ", 
                SuperscriptBox["mK", "2"], " ", 
                SuperscriptBox["m\[Pi]", "4"]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"35", "+", 
                  FractionBox["17", "\[Epsilon]"]}], ")"}], " ", 
                SuperscriptBox["m\[Pi]", "6"]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["ma", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   SuperscriptBox["mK", "4"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"13", "+", 
                    FractionBox["22", "\[Epsilon]"]}], ")"}], " ", 
                   SuperscriptBox["mK", "2"], " ", 
                   SuperscriptBox["m\[Pi]", "2"]}], "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", 
                    FractionBox["1", "\[Epsilon]"]}], ")"}], " ", 
                   SuperscriptBox["m\[Pi]", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["m\[Pi]", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"110", " ", 
                SuperscriptBox["mK", "4"]}], "-", 
               RowBox[{"55", " ", 
                SuperscriptBox["mK", "2"], " ", 
                SuperscriptBox["m\[Pi]", "2"]}], "+", 
               RowBox[{"17", " ", 
                SuperscriptBox["m\[Pi]", "4"]}], "+", 
               RowBox[{
                SuperscriptBox["ma", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "66"}], " ", 
                   SuperscriptBox["mK", "2"]}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["m\[Pi]", "2"]}]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"Log", "[", "mK", "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", 
                SuperscriptBox["mK", "8"]}], "+", 
               RowBox[{"66", " ", 
                SuperscriptBox["mK", "6"], " ", 
                SuperscriptBox["m\[Pi]", "2"]}], "-", 
               RowBox[{"121", " ", 
                SuperscriptBox["mK", "4"], " ", 
                SuperscriptBox["m\[Pi]", "4"]}], "+", 
               RowBox[{"32", " ", 
                SuperscriptBox["mK", "2"], " ", 
                SuperscriptBox["m\[Pi]", "6"]}], "-", 
               RowBox[{"10", " ", 
                SuperscriptBox["m\[Pi]", "8"]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["ma", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["mK", "6"], "-", 
                  RowBox[{"25", " ", 
                   SuperscriptBox["mK", "4"], " ", 
                   SuperscriptBox["m\[Pi]", "2"]}], "+", 
                  RowBox[{"58", " ", 
                   SuperscriptBox["mK", "2"], " ", 
                   SuperscriptBox["m\[Pi]", "4"]}], "-", 
                  RowBox[{"10", " ", 
                   SuperscriptBox["m\[Pi]", "6"]}]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"Log", "[", 
              FractionBox[
               RowBox[{"3", " ", 
                SuperscriptBox["mK", "2"]}], 
               RowBox[{
                RowBox[{"4", " ", 
                 SuperscriptBox["mK", "2"]}], "-", 
                SuperscriptBox["m\[Pi]", "2"]}]], "]"}]}], "-", 
            RowBox[{"6", " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["mK", "4"], "-", 
               RowBox[{"44", " ", 
                SuperscriptBox["mK", "2"], " ", 
                SuperscriptBox["m\[Pi]", "2"]}], "+", 
               RowBox[{"16", " ", 
                SuperscriptBox["m\[Pi]", "4"]}]}]], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["mK", "6"], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["mK", "2"], " ", 
                SuperscriptBox["m\[Pi]", "4"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["m\[Pi]", "6"]}], "-", 
               RowBox[{
                SuperscriptBox["ma", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["mK", "4"], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["mK", "2"], " ", 
                   SuperscriptBox["m\[Pi]", "2"]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["m\[Pi]", "4"]}]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"Log", "[", 
              FractionBox[
               RowBox[{
                RowBox[{"7", " ", 
                 SuperscriptBox["mK", "2"]}], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["m\[Pi]", "2"]}], "+", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["mK", "4"], "-", 
                  RowBox[{"44", " ", 
                   SuperscriptBox["mK", "2"], " ", 
                   SuperscriptBox["m\[Pi]", "2"]}], "+", 
                  RowBox[{"16", " ", 
                   SuperscriptBox["m\[Pi]", "4"]}]}]]}], 
               RowBox[{"2", " ", "mK", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"12", " ", 
                   SuperscriptBox["mK", "2"]}], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["m\[Pi]", "2"]}]}]]}]], "]"}]}]}], ")"}]}], 
         "-", 
         RowBox[{
          SqrtBox["6"], " ", "\[Theta]\[Eta]8a", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["m\[Pi]", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"166", " ", 
                SuperscriptBox["mK", "4"]}], "-", 
               RowBox[{"115", " ", 
                SuperscriptBox["mK", "2"], " ", 
                SuperscriptBox["m\[Pi]", "2"]}], "+", 
               RowBox[{"33", " ", 
                SuperscriptBox["m\[Pi]", "4"]}], "+", 
               RowBox[{
                SuperscriptBox["ma", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "66"}], " ", 
                   SuperscriptBox["mK", "2"]}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["m\[Pi]", "2"]}]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"Log", "[", "mK", "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", 
                SuperscriptBox["mK", "8"]}], "+", 
               RowBox[{"50", " ", 
                SuperscriptBox["mK", "6"], " ", 
                SuperscriptBox["m\[Pi]", "2"]}], "-", 
               RowBox[{
                SuperscriptBox["mK", "4"], " ", 
                SuperscriptBox["m\[Pi]", "4"]}], "-", 
               RowBox[{"24", " ", 
                SuperscriptBox["mK", "2"], " ", 
                SuperscriptBox["m\[Pi]", "6"]}], "-", 
               RowBox[{"10", " ", 
                SuperscriptBox["m\[Pi]", "8"]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["ma", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["mK", "6"], "-", 
                  RowBox[{"25", " ", 
                   SuperscriptBox["mK", "4"], " ", 
                   SuperscriptBox["m\[Pi]", "2"]}], "+", 
                  RowBox[{"58", " ", 
                   SuperscriptBox["mK", "2"], " ", 
                   SuperscriptBox["m\[Pi]", "4"]}], "-", 
                  RowBox[{"10", " ", 
                   SuperscriptBox["m\[Pi]", "6"]}]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"Log", "[", 
              FractionBox[
               RowBox[{"3", " ", 
                SuperscriptBox["mK", "2"]}], 
               RowBox[{
                RowBox[{"4", " ", 
                 SuperscriptBox["mK", "2"]}], "-", 
                SuperscriptBox["m\[Pi]", "2"]}]], "]"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["m\[Pi]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "9"}], " ", 
                   SuperscriptBox["mK", "6"]}], "-", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{"107", "+", 
                    FractionBox["83", "\[Epsilon]"]}], ")"}], " ", 
                   SuperscriptBox["mK", "4"], " ", 
                   SuperscriptBox["m\[Pi]", "2"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"214", "+", 
                    FractionBox["115", "\[Epsilon]"]}], ")"}], " ", 
                   SuperscriptBox["mK", "2"], " ", 
                   SuperscriptBox["m\[Pi]", "4"]}], "-", 
                  RowBox[{"3", " ", 
                   RowBox[{"(", 
                    RowBox[{"25", "+", 
                    FractionBox["11", "\[Epsilon]"]}], ")"}], " ", 
                   SuperscriptBox["m\[Pi]", "6"]}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["ma", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["mK", "4"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"13", "+", 
                    FractionBox["22", "\[Epsilon]"]}], ")"}], " ", 
                    SuperscriptBox["mK", "2"], " ", 
                    SuperscriptBox["m\[Pi]", "2"]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", 
                    FractionBox["1", "\[Epsilon]"]}], ")"}], " ", 
                    SuperscriptBox["m\[Pi]", "4"]}]}], ")"}]}]}], ")"}]}], 
               "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["mK", "2"], "-", 
                  SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["mK", "4"], "-", 
                  RowBox[{"44", " ", 
                   SuperscriptBox["mK", "2"], " ", 
                   SuperscriptBox["m\[Pi]", "2"]}], "+", 
                  RowBox[{"16", " ", 
                   SuperscriptBox["m\[Pi]", "4"]}]}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "3"}], " ", 
                   SuperscriptBox["mK", "4"]}], "-", 
                  RowBox[{"19", " ", 
                   SuperscriptBox["mK", "2"], " ", 
                   SuperscriptBox["m\[Pi]", "2"]}], "+", 
                  RowBox[{"14", " ", 
                   SuperscriptBox["m\[Pi]", "4"]}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["ma", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["m\[Pi]", "2"]}]}], ")"}]}]}], ")"}], " ", 
                
                RowBox[{"Log", "[", 
                 FractionBox[
                  RowBox[{
                   RowBox[{"7", " ", 
                    SuperscriptBox["mK", "2"]}], "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["m\[Pi]", "2"]}], "+", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox["mK", "4"], "-", 
                    RowBox[{"44", " ", 
                    SuperscriptBox["mK", "2"], " ", 
                    SuperscriptBox["m\[Pi]", "2"]}], "+", 
                    RowBox[{"16", " ", 
                    SuperscriptBox["m\[Pi]", "4"]}]}]]}], 
                  RowBox[{"2", " ", "mK", " ", 
                   SqrtBox[
                    RowBox[{
                    RowBox[{"12", " ", 
                    SuperscriptBox["mK", "2"]}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["m\[Pi]", "2"]}]}]]}]], "]"}]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{"6", " ", "cGG", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["m\[Pi]", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["m\[Pi]", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{"17", "-", 
                  RowBox[{"17", " ", "\[Kappa]d"}], "-", 
                  RowBox[{"26", " ", "\[Kappa]u"}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["ma", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"22", " ", 
                   SuperscriptBox["mK", "2"]}], "-", 
                  SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[Kappa]d", "+", 
                  RowBox[{"2", " ", "\[Kappa]u"}]}], ")"}]}], "+", 
               RowBox[{"15", " ", 
                SuperscriptBox["mK", "2"], " ", 
                SuperscriptBox["m\[Pi]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "5"}], "+", 
                  RowBox[{"5", " ", "\[Kappa]d"}], "+", 
                  RowBox[{"8", " ", "\[Kappa]u"}]}], ")"}]}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["mK", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "16"}], "+", 
                  RowBox[{"16", " ", "\[Kappa]d"}], "+", 
                  RowBox[{"25", " ", "\[Kappa]u"}]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"Log", "[", "mK", "]"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox["mK", "4"], " ", 
                SuperscriptBox["m\[Pi]", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  RowBox[{"3", " ", "\[Kappa]d"}], "-", 
                  RowBox[{"14", " ", "\[Kappa]u"}]}], ")"}]}], "-", 
               RowBox[{
                SuperscriptBox["mK", "8"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[Kappa]d", "+", 
                  RowBox[{"2", " ", "\[Kappa]u"}]}], ")"}]}], "-", 
               RowBox[{"10", " ", 
                SuperscriptBox["m\[Pi]", "8"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[Kappa]d", "+", 
                  RowBox[{"2", " ", "\[Kappa]u"}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["ma", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["mK", "6"], "-", 
                  RowBox[{"25", " ", 
                   SuperscriptBox["mK", "4"], " ", 
                   SuperscriptBox["m\[Pi]", "2"]}], "+", 
                  RowBox[{"58", " ", 
                   SuperscriptBox["mK", "2"], " ", 
                   SuperscriptBox["m\[Pi]", "4"]}], "-", 
                  RowBox[{"10", " ", 
                   SuperscriptBox["m\[Pi]", "6"]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[Kappa]d", "+", 
                  RowBox[{"2", " ", "\[Kappa]u"}]}], ")"}]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["mK", "2"], " ", 
                SuperscriptBox["m\[Pi]", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  RowBox[{"3", " ", "\[Kappa]d"}], "+", 
                  RowBox[{"13", " ", "\[Kappa]u"}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["mK", "6"], " ", 
                SuperscriptBox["m\[Pi]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "7"}], "+", 
                  RowBox[{"7", " ", "\[Kappa]d"}], "+", 
                  RowBox[{"18", " ", "\[Kappa]u"}]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"Log", "[", 
              FractionBox[
               RowBox[{"3", " ", 
                SuperscriptBox["mK", "2"]}], 
               RowBox[{
                RowBox[{"4", " ", 
                 SuperscriptBox["mK", "2"]}], "-", 
                SuperscriptBox["m\[Pi]", "2"]}]], "]"}]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["m\[Pi]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "3"}], " ", 
                   SuperscriptBox["mK", "6"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Kappa]d", "+", 
                    RowBox[{"2", " ", "\[Kappa]u"}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["ma", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["mK", "4"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"13", "+", 
                    FractionBox["22", "\[Epsilon]"]}], ")"}], " ", 
                    SuperscriptBox["mK", "2"], " ", 
                    SuperscriptBox["m\[Pi]", "2"]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", 
                    FractionBox["1", "\[Epsilon]"]}], ")"}], " ", 
                    SuperscriptBox["m\[Pi]", "4"]}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Kappa]d", "+", 
                    RowBox[{"2", " ", "\[Kappa]u"}]}], ")"}]}], "-", 
                  RowBox[{
                   SuperscriptBox["m\[Pi]", "6"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "35"}], "-", 
                    FractionBox["17", "\[Epsilon]"], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"35", "+", 
                    FractionBox["17", "\[Epsilon]"]}], ")"}], " ", 
                    "\[Kappa]d"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"50", "+", 
                    FractionBox["26", "\[Epsilon]"]}], ")"}], " ", 
                    "\[Kappa]u"}]}], ")"}]}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["mK", "2"], " ", 
                   SuperscriptBox["m\[Pi]", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "5"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"8", "+", 
                    FractionBox["5", "\[Epsilon]"]}], ")"}]}], "+", 
                    RowBox[{"5", " ", 
                    RowBox[{"(", 
                    RowBox[{"8", "+", 
                    FractionBox["5", "\[Epsilon]"]}], ")"}], " ", 
                    "\[Kappa]d"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"58", "+", 
                    FractionBox["40", "\[Epsilon]"]}], ")"}], " ", 
                    "\[Kappa]u"}]}], ")"}]}], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["mK", "4"], " ", 
                   SuperscriptBox["m\[Pi]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "22"}], "-", 
                    FractionBox["16", "\[Epsilon]"], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"11", "+", 
                    FractionBox["8", "\[Epsilon]"]}], ")"}], " ", 
                    "\[Kappa]d"}], "+", 
                    RowBox[{"31", " ", "\[Kappa]u"}], "+", 
                    FractionBox[
                    RowBox[{"25", " ", "\[Kappa]u"}], "\[Epsilon]"]}], 
                    ")"}]}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["mK", "2"], "-", 
                  SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["mK", "4"], "-", 
                  RowBox[{"44", " ", 
                   SuperscriptBox["mK", "2"], " ", 
                   SuperscriptBox["m\[Pi]", "2"]}], "+", 
                  RowBox[{"16", " ", 
                   SuperscriptBox["m\[Pi]", "4"]}]}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["mK", "2"], " ", 
                   SuperscriptBox["m\[Pi]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"9", " ", "\[Kappa]d"}], "-", 
                    RowBox[{"10", " ", "\[Kappa]u"}]}], ")"}]}], "-", 
                  RowBox[{
                   SuperscriptBox["mK", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Kappa]d", "+", 
                    RowBox[{"2", " ", "\[Kappa]u"}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["ma", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["m\[Pi]", "2"]}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Kappa]d", "+", 
                    RowBox[{"2", " ", "\[Kappa]u"}]}], ")"}]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["m\[Pi]", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"3", " ", "\[Kappa]d"}], "+", 
                    RowBox[{"4", " ", "\[Kappa]u"}]}], ")"}]}]}], ")"}], " ", 
                
                RowBox[{"Log", "[", 
                 FractionBox[
                  RowBox[{
                   RowBox[{"7", " ", 
                    SuperscriptBox["mK", "2"]}], "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["m\[Pi]", "2"]}], "+", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox["mK", "4"], "-", 
                    RowBox[{"44", " ", 
                    SuperscriptBox["mK", "2"], " ", 
                    SuperscriptBox["m\[Pi]", "2"]}], "+", 
                    RowBox[{"16", " ", 
                    SuperscriptBox["m\[Pi]", "4"]}]}]]}], 
                  RowBox[{"2", " ", "mK", " ", 
                   SqrtBox[
                    RowBox[{
                    RowBox[{"12", " ", 
                    SuperscriptBox["mK", "2"]}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["m\[Pi]", "2"]}]}]]}]], "]"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"7", ",", "K\[Eta]8"}], "]"}]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["mK", "2"], " ", 
       SuperscriptBox["m\[Pi]", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "cAss", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["ma", "2"], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["mK", "2"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["m\[Pi]", "2"]}]}], ")"}]}], "-", 
         RowBox[{"3", " ", "cAuu", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["ma", "2"], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["mK", "2"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["m\[Pi]", "2"]}]}], ")"}]}], "-", 
         RowBox[{
          SqrtBox["6"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             SuperscriptBox["ma", "2"]}], "-", 
            RowBox[{"7", " ", 
             SuperscriptBox["mK", "2"]}], "+", 
            SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", "\[Theta]\[Eta]8a"}],
          "-", 
         RowBox[{"3", " ", 
          SqrtBox["2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["ma", "2"], "-", 
            RowBox[{"5", " ", 
             SuperscriptBox["mK", "2"]}], "-", 
            SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", "\[Theta]\[Pi]a"}], 
         "-", 
         RowBox[{"6", " ", "cGG", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["m\[Pi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Kappa]d"}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["mK", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Kappa]d", "-", 
               RowBox[{"2", " ", "\[Kappa]u"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["ma", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Kappa]d", "+", 
               RowBox[{"2", " ", "\[Kappa]u"}]}], ")"}]}]}], ")"}]}]}], ")"}],
        " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox["1", "\[Epsilon]"], "-", 
         RowBox[{"2", " ", 
          RowBox[{"Log", "[", "mK", "]"}]}]}], ")"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"7", ",", "K\[Pi]0"}], "]"}]}], "+", 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6", " ", "cGG", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SuperscriptBox["m\[Pi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", 
                SuperscriptBox["mK", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[Kappa]d", "+", 
                  RowBox[{"2", " ", "\[Kappa]u"}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["mK", "4"], " ", 
                SuperscriptBox["m\[Pi]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  FractionBox["5", "\[Epsilon]"], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"11", "+", 
                    FractionBox["1", "\[Epsilon]"]}], ")"}], " ", 
                   "\[Kappa]d"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"2", "-", 
                    FractionBox["8", "\[Epsilon]"]}], ")"}], " ", 
                   "\[Kappa]u"}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["m\[Pi]", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "5"}], "-", 
                  FractionBox["3", "\[Epsilon]"], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"7", "+", 
                    FractionBox["3", "\[Epsilon]"]}], ")"}], " ", 
                   "\[Kappa]d"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"4", "+", 
                    FractionBox["6", "\[Epsilon]"]}], ")"}], " ", 
                   "\[Kappa]u"}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["mK", "2"], " ", 
                SuperscriptBox["m\[Pi]", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{"5", "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"15", "+", 
                    FractionBox["4", "\[Epsilon]"]}], ")"}], " ", 
                   "\[Kappa]d"}], "+", 
                  FractionBox[
                   RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "\[Kappa]u"}], ")"}]}], "\[Epsilon]"]}],
                  ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["ma", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   SuperscriptBox["mK", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Kappa]d", "+", 
                    RowBox[{"2", " ", "\[Kappa]u"}]}], ")"}]}], "-", 
                  RowBox[{
                   SuperscriptBox["mK", "2"], " ", 
                   SuperscriptBox["m\[Pi]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    FractionBox["1", "\[Epsilon]"], "-", 
                    FractionBox[
                    RowBox[{"3", " ", "\[Kappa]d"}], "\[Epsilon]"], "+", 
                    RowBox[{"12", " ", "\[Kappa]u"}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["m\[Pi]", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "-", 
                    FractionBox["3", "\[Epsilon]"], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    FractionBox["1", "\[Epsilon]"]}], ")"}], " ", 
                    "\[Kappa]d"}], "+", 
                    RowBox[{"6", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    FractionBox["1", "\[Epsilon]"]}], ")"}], " ", 
                    "\[Kappa]u"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["m\[Pi]", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["mK", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{"5", "+", "\[Kappa]d", "-", 
                  RowBox[{"8", " ", "\[Kappa]u"}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["mK", "2"], " ", 
                SuperscriptBox["m\[Pi]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"2", " ", "\[Kappa]d"}], "+", "\[Kappa]u"}], 
                 ")"}]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["m\[Pi]", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[Kappa]d", "+", 
                  RowBox[{"2", " ", "\[Kappa]u"}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["ma", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["mK", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"3", " ", "\[Kappa]d"}]}], ")"}]}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["m\[Pi]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Kappa]d", "+", 
                    RowBox[{"2", " ", "\[Kappa]u"}]}], ")"}]}]}], ")"}]}]}], 
              ")"}], " ", 
             RowBox[{"Log", "[", "mK", "]"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "6"}], " ", 
                SuperscriptBox["mK", "2"], " ", 
                SuperscriptBox["m\[Pi]", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  RowBox[{"3", " ", "\[Kappa]d"}], "+", "\[Kappa]u"}], 
                 ")"}]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["mK", "8"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[Kappa]d", "+", 
                  RowBox[{"2", " ", "\[Kappa]u"}]}], ")"}]}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["m\[Pi]", "8"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[Kappa]d", "+", 
                  RowBox[{"2", " ", "\[Kappa]u"}]}], ")"}]}], "+", 
               RowBox[{"5", " ", 
                SuperscriptBox["mK", "4"], " ", 
                SuperscriptBox["m\[Pi]", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"5", " ", "\[Kappa]d"}], "+", 
                  RowBox[{"2", " ", "\[Kappa]u"}]}], ")"}]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["mK", "6"], " ", 
                SuperscriptBox["m\[Pi]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "5"}], "+", 
                  RowBox[{"8", " ", "\[Kappa]d"}], "+", 
                  RowBox[{"11", " ", "\[Kappa]u"}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["ma", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"6", " ", 
                   SuperscriptBox["mK", "2"], " ", 
                   SuperscriptBox["m\[Pi]", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"3", " ", "\[Kappa]u"}]}], ")"}]}], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["mK", "6"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Kappa]d", "+", 
                    RowBox[{"2", " ", "\[Kappa]u"}]}], ")"}]}], "+", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["m\[Pi]", "6"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Kappa]d", "+", 
                    RowBox[{"2", " ", "\[Kappa]u"}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["mK", "4"], " ", 
                   SuperscriptBox["m\[Pi]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "11"}], "+", 
                    RowBox[{"9", " ", "\[Kappa]d"}], "+", 
                    RowBox[{"24", " ", "\[Kappa]u"}]}], ")"}]}]}], ")"}]}]}], 
              ")"}], " ", 
             RowBox[{"Log", "[", 
              FractionBox[
               SuperscriptBox["mK", "2"], 
               SuperscriptBox["m\[Pi]", "2"]], "]"}]}], "+", 
            RowBox[{"2", " ", "mK", " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["mK", "2"], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["m\[Pi]", "2"]}]}]], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["mK", "2"], "-", 
               SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["mK", "2"], " ", 
                SuperscriptBox["m\[Pi]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"7", " ", "\[Kappa]d"}], "-", 
                  RowBox[{"4", " ", "\[Kappa]u"}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["m\[Pi]", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"2", " ", "\[Kappa]d"}], "-", "\[Kappa]u"}], 
                 ")"}]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["mK", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[Kappa]d", "+", 
                  RowBox[{"2", " ", "\[Kappa]u"}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["ma", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "3"}], " ", 
                   SuperscriptBox["mK", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Kappa]d", "+", 
                    RowBox[{"2", " ", "\[Kappa]u"}]}], ")"}]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["m\[Pi]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"3", " ", "\[Kappa]u"}]}], ")"}]}]}], ")"}]}]}], 
              ")"}], " ", 
             RowBox[{"Log", "[", 
              FractionBox[
               RowBox[{"mK", "+", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["mK", "2"], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["m\[Pi]", "2"]}]}]]}], 
               RowBox[{"2", " ", "m\[Pi]"}]], "]"}]}]}], ")"}]}], "+", 
         RowBox[{"6", " ", "cAdd", " ", 
          SuperscriptBox["m\[Pi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["ma", "2"], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["mK", "2"]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["m\[Pi]", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["mK", "2"], " ", 
             SuperscriptBox["m\[Pi]", "2"], " ", 
             RowBox[{"Log", "[", "mK", "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["mK", "4"], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["mK", "2"], " ", 
                SuperscriptBox["m\[Pi]", "2"]}]}], ")"}], " ", 
             RowBox[{"Log", "[", 
              FractionBox[
               SuperscriptBox["mK", "2"], 
               SuperscriptBox["m\[Pi]", "2"]], "]"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"2", "+", 
                    FractionBox["1", "\[Epsilon]"]}], ")"}], " ", 
                  SuperscriptBox["mK", "2"], " ", 
                  SuperscriptBox["m\[Pi]", "2"]}], ")"}]}], "+", 
               SuperscriptBox["m\[Pi]", "4"], "+", 
               RowBox[{"mK", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["mK", "2"], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["m\[Pi]", "2"]}]}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["mK", "2"]}], "+", 
                  SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
                RowBox[{"Log", "[", 
                 FractionBox[
                  RowBox[{"mK", "+", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["m\[Pi]", "2"]}]}]]}], 
                  RowBox[{"2", " ", "m\[Pi]"}]], "]"}]}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          SqrtBox["6"], " ", "\[Theta]\[Eta]8a", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["m\[Pi]", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"5", " ", 
                SuperscriptBox["mK", "4"]}], "-", 
               RowBox[{"14", " ", 
                SuperscriptBox["mK", "2"], " ", 
                SuperscriptBox["m\[Pi]", "2"]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["m\[Pi]", "4"]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["ma", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["mK", "2"], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["m\[Pi]", "2"]}]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"Log", "[", "mK", "]"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"9", " ", 
                SuperscriptBox["mK", "8"]}], "-", 
               RowBox[{"38", " ", 
                SuperscriptBox["mK", "6"], " ", 
                SuperscriptBox["m\[Pi]", "2"]}], "+", 
               RowBox[{"35", " ", 
                SuperscriptBox["mK", "4"], " ", 
                SuperscriptBox["m\[Pi]", "4"]}], "-", 
               RowBox[{"24", " ", 
                SuperscriptBox["mK", "2"], " ", 
                SuperscriptBox["m\[Pi]", "6"]}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["m\[Pi]", "8"]}], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["ma", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   SuperscriptBox["mK", "6"]}], "-", 
                  RowBox[{"11", " ", 
                   SuperscriptBox["mK", "4"], " ", 
                   SuperscriptBox["m\[Pi]", "2"]}], "+", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["mK", "2"], " ", 
                   SuperscriptBox["m\[Pi]", "4"]}], "-", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["m\[Pi]", "6"]}]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"Log", "[", 
              FractionBox[
               SuperscriptBox["mK", "2"], 
               SuperscriptBox["m\[Pi]", "2"]], "]"}]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["m\[Pi]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "9"}], " ", 
                   SuperscriptBox["mK", "6"]}], "+", 
                  RowBox[{"5", " ", 
                   RowBox[{"(", 
                    RowBox[{"5", "+", 
                    FractionBox["1", "\[Epsilon]"]}], ")"}], " ", 
                   SuperscriptBox["mK", "4"], " ", 
                   SuperscriptBox["m\[Pi]", "2"]}], "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"27", "+", 
                    FractionBox["14", "\[Epsilon]"]}], ")"}], " ", 
                   SuperscriptBox["mK", "2"], " ", 
                   SuperscriptBox["m\[Pi]", "4"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"5", "+", 
                    FractionBox["3", "\[Epsilon]"]}], ")"}], " ", 
                   SuperscriptBox["m\[Pi]", "6"]}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["ma", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["mK", "4"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    FractionBox["1", "\[Epsilon]"]}], ")"}], " ", 
                    SuperscriptBox["mK", "2"], " ", 
                    SuperscriptBox["m\[Pi]", "2"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    FractionBox["3", "\[Epsilon]"]}], ")"}], " ", 
                    SuperscriptBox["m\[Pi]", "4"]}]}], ")"}]}]}], ")"}]}], 
               "+", 
               RowBox[{"mK", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["mK", "2"], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["m\[Pi]", "2"]}]}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["mK", "2"], "-", 
                  SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "9"}], " ", 
                   SuperscriptBox["mK", "4"]}], "+", 
                  RowBox[{"11", " ", 
                   SuperscriptBox["mK", "2"], " ", 
                   SuperscriptBox["m\[Pi]", "2"]}], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["m\[Pi]", "4"]}], "+", 
                  RowBox[{
                   SuperscriptBox["ma", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"9", " ", 
                    SuperscriptBox["mK", "2"]}], "-", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["m\[Pi]", "2"]}]}], ")"}]}]}], ")"}], " ", 
                
                RowBox[{"Log", "[", 
                 FractionBox[
                  RowBox[{"mK", "+", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["m\[Pi]", "2"]}]}]]}], 
                  RowBox[{"2", " ", "m\[Pi]"}]], "]"}]}]}], ")"}]}]}], 
           ")"}]}], "-", 
         RowBox[{"3", " ", "cAuu", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["m\[Pi]", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["ma", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["mK", "2"], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["m\[Pi]", "2"]}]}], ")"}]}], "+", 
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["mK", "4"], "-", 
                  SuperscriptBox["m\[Pi]", "4"]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"Log", "[", "mK", "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["ma", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "3"}], " ", 
                   SuperscriptBox["mK", "6"]}], "+", 
                  RowBox[{"13", " ", 
                   SuperscriptBox["mK", "4"], " ", 
                   SuperscriptBox["m\[Pi]", "2"]}], "-", 
                  RowBox[{"12", " ", 
                   SuperscriptBox["mK", "2"], " ", 
                   SuperscriptBox["m\[Pi]", "4"]}], "+", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["m\[Pi]", "6"]}]}], ")"}]}], "+", 
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["mK", "8"], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["mK", "6"], " ", 
                   SuperscriptBox["m\[Pi]", "2"]}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["mK", "4"], " ", 
                   SuperscriptBox["m\[Pi]", "4"]}], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["mK", "2"], " ", 
                   SuperscriptBox["m\[Pi]", "6"]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["m\[Pi]", "8"]}]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"Log", "[", 
              FractionBox[
               SuperscriptBox["mK", "2"], 
               SuperscriptBox["m\[Pi]", "2"]], "]"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["m\[Pi]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "3"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "4"], "+", 
                    FractionBox[
                    RowBox[{
                    SuperscriptBox["mK", "2"], " ", 
                    SuperscriptBox["m\[Pi]", "2"]}], "\[Epsilon]"], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    FractionBox["1", "\[Epsilon]"]}], ")"}], " ", 
                    SuperscriptBox["m\[Pi]", "4"]}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["ma", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["mK", "4"]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"8", "+", 
                    FractionBox["1", "\[Epsilon]"]}], ")"}], " ", 
                    SuperscriptBox["mK", "2"], " ", 
                    SuperscriptBox["m\[Pi]", "2"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    FractionBox["3", "\[Epsilon]"]}], ")"}], " ", 
                    SuperscriptBox["m\[Pi]", "4"]}]}], ")"}]}]}], ")"}]}], 
               "+", 
               RowBox[{"mK", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["mK", "2"], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["m\[Pi]", "2"]}]}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["mK", "2"], "-", 
                  SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "3"}], " ", 
                   SuperscriptBox["mK", "4"]}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["mK", "2"], " ", 
                   SuperscriptBox["m\[Pi]", "2"]}], "+", 
                  RowBox[{
                   SuperscriptBox["ma", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["mK", "2"]}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["m\[Pi]", "2"]}]}], ")"}]}]}], ")"}], " ", 
                
                RowBox[{"Log", "[", 
                 FractionBox[
                  RowBox[{"mK", "+", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["m\[Pi]", "2"]}]}]]}], 
                  RowBox[{"2", " ", "m\[Pi]"}]], "]"}]}]}], ")"}]}]}], 
           ")"}]}], "-", 
         RowBox[{"3", " ", "cAss", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["m\[Pi]", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["mK", "2"], "-", 
                   SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"]}], "+", 
               RowBox[{
                SuperscriptBox["ma", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["mK", "2"], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["m\[Pi]", "2"]}]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"Log", "[", "mK", "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["mK", "2"], "-", 
                   SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["mK", "4"], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["mK", "2"], " ", 
                   SuperscriptBox["m\[Pi]", "2"]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["m\[Pi]", "4"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["ma", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   SuperscriptBox["mK", "6"]}], "-", 
                  RowBox[{"11", " ", 
                   SuperscriptBox["mK", "4"], " ", 
                   SuperscriptBox["m\[Pi]", "2"]}], "+", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["mK", "2"], " ", 
                   SuperscriptBox["m\[Pi]", "4"]}], "-", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["m\[Pi]", "6"]}]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"Log", "[", 
              FractionBox[
               SuperscriptBox["mK", "2"], 
               SuperscriptBox["m\[Pi]", "2"]], "]"}]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["m\[Pi]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "3"}], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    FractionBox["1", "\[Epsilon]"]}], ")"}], " ", 
                    SuperscriptBox["m\[Pi]", "2"]}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["ma", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["mK", "4"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    FractionBox["1", "\[Epsilon]"]}], ")"}], " ", 
                    SuperscriptBox["mK", "2"], " ", 
                    SuperscriptBox["m\[Pi]", "2"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    FractionBox["3", "\[Epsilon]"]}], ")"}], " ", 
                    SuperscriptBox["m\[Pi]", "4"]}]}], ")"}]}]}], ")"}]}], 
               "+", 
               RowBox[{"mK", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["mK", "2"], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["m\[Pi]", "2"]}]}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["mK", "2"], "-", 
                  SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["ma", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["mK", "2"]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["m\[Pi]", "2"]}]}], ")"}]}], "-", 
                  RowBox[{"3", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "4"], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["mK", "2"], " ", 
                    SuperscriptBox["m\[Pi]", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["m\[Pi]", "4"]}]}], ")"}]}]}], ")"}], " ", 
                
                RowBox[{"Log", "[", 
                 FractionBox[
                  RowBox[{"mK", "+", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["m\[Pi]", "2"]}]}]]}], 
                  RowBox[{"2", " ", "m\[Pi]"}]], "]"}]}]}], ")"}]}]}], 
           ")"}]}], "-", 
         RowBox[{"9", " ", 
          SqrtBox["2"], " ", "\[Theta]\[Pi]a", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["m\[Pi]", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox["mK", "4"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["mK", "2"], " ", 
                SuperscriptBox["m\[Pi]", "2"]}], "+", 
               SuperscriptBox["m\[Pi]", "4"], "+", 
               RowBox[{
                SuperscriptBox["ma", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["mK", "2"], "-", 
                  SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"Log", "[", "mK", "]"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["mK", "8"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["mK", "6"], " ", 
                SuperscriptBox["m\[Pi]", "2"]}], "+", 
               RowBox[{"5", " ", 
                SuperscriptBox["mK", "4"], " ", 
                SuperscriptBox["m\[Pi]", "4"]}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["mK", "2"], " ", 
                SuperscriptBox["m\[Pi]", "6"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["m\[Pi]", "8"]}], "+", 
               RowBox[{
                SuperscriptBox["ma", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["mK", "6"], "-", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["mK", "4"], " ", 
                   SuperscriptBox["m\[Pi]", "2"]}], "+", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["mK", "2"], " ", 
                   SuperscriptBox["m\[Pi]", "4"]}], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["m\[Pi]", "6"]}]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"Log", "[", 
              FractionBox[
               SuperscriptBox["mK", "2"], 
               SuperscriptBox["m\[Pi]", "2"]], "]"}]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["m\[Pi]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["mK", "6"], "+", 
                  RowBox[{"3", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    FractionBox["1", "\[Epsilon]"]}], ")"}], " ", 
                   SuperscriptBox["mK", "4"], " ", 
                   SuperscriptBox["m\[Pi]", "2"]}], "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"5", "+", 
                    FractionBox["2", "\[Epsilon]"]}], ")"}], " ", 
                   SuperscriptBox["mK", "2"], " ", 
                   SuperscriptBox["m\[Pi]", "4"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"3", "+", 
                    FractionBox["1", "\[Epsilon]"]}], ")"}], " ", 
                   SuperscriptBox["m\[Pi]", "6"]}], "-", 
                  RowBox[{
                   SuperscriptBox["ma", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    FractionBox["1", "\[Epsilon]"]}], ")"}], " ", 
                    SuperscriptBox["m\[Pi]", "2"]}]}], ")"}]}]}], ")"}]}], 
               "+", 
               RowBox[{"mK", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["mK", "2"], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["m\[Pi]", "2"]}]}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["mK", "6"], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["mK", "2"], " ", 
                   SuperscriptBox["m\[Pi]", "4"]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["m\[Pi]", "6"]}], "-", 
                  RowBox[{
                   SuperscriptBox["ma", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "4"], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["mK", "2"], " ", 
                    SuperscriptBox["m\[Pi]", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["m\[Pi]", "4"]}]}], ")"}]}]}], ")"}], " ", 
                
                RowBox[{"Log", "[", 
                 FractionBox[
                  RowBox[{"mK", "+", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["m\[Pi]", "2"]}]}]]}], 
                  RowBox[{"2", " ", "m\[Pi]"}]], "]"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"7", ",", "\[Pi]K0"}], "]"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.89997035758405*^9, 3.899970366353362*^9}, {
   3.8999709192141027`*^9, 3.899970920795426*^9}, {3.900041459097229*^9, 
   3.900041468861643*^9}, {3.9022331381472797`*^9, 3.902233138385092*^9}, {
   3.902233168521523*^9, 3.90223319341881*^9}, 3.9023875380414057`*^9},
 CellLabel->"In[60]:=",ExpressionUUID->"40d262ea-3e75-42f0-9878-9334f71c8a67"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["D", "8"], 
  TraditionalForm]],ExpressionUUID->"584e5eb9-76cd-4377-9e8b-8325bcc05e91"]], \
"Subsection",
 CellChangeTimes->{{3.8999703465064297`*^9, 3.8999703474830523`*^9}, {
  3.902232696236364*^9, 
  3.902232696646514*^9}},ExpressionUUID->"02bc4134-067f-4761-b539-\
a88aa823baf9"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Loop", "[", "8", "]"}], "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"96", " ", "f", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "G8", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", "3"], " ", 
       SuperscriptBox["mK", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6", " ", "cAdd", " ", 
          SuperscriptBox["ma", "2"]}], "-", 
         RowBox[{"3", " ", "cAuu", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["ma", "2"], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["mK", "2"]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["m\[Pi]", "2"]}]}], ")"}]}], "-", 
         RowBox[{"3", " ", "cAss", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["ma", "2"], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["mK", "2"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["m\[Pi]", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SqrtBox["6"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             SuperscriptBox["ma", "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["mK", "2"]}], "+", 
            SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", "\[Theta]\[Eta]8a"}],
          "-", 
         RowBox[{"9", " ", 
          SqrtBox["2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["ma", "2"], "-", 
            SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", "\[Theta]\[Pi]a"}], 
         "+", 
         RowBox[{"6", " ", "cGG", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["ma", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"3", " ", "\[Kappa]d"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["mK", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Kappa]d", "-", 
               RowBox[{"2", " ", "\[Kappa]u"}]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox["m\[Pi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Kappa]d", "-", 
               RowBox[{"2", " ", "\[Kappa]u"}]}], ")"}]}]}], ")"}]}]}], ")"}],
        " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox["1", "\[Epsilon]"], "-", 
         RowBox[{"Log", "[", 
          SuperscriptBox["mK", "2"], "]"}]}], ")"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"8", ",", "KK0"}], "]"}]}], "-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"9", " ", 
         SuperscriptBox["mK", "2"]}]], "2", " ", 
       SuperscriptBox["m\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SqrtBox["6"], " ", "\[Theta]\[Eta]8a"}], "+", 
         RowBox[{"3", " ", "cGG", " ", 
          RowBox[{"(", 
           RowBox[{"\[Kappa]d", "+", "\[Kappa]u"}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["mK", "4"], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["mK", "2"], " ", 
             SuperscriptBox["m\[Pi]", "2"]}]}], ")"}], " ", 
          RowBox[{"Log", "[", 
           SuperscriptBox["m\[Pi]", "2"], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             SuperscriptBox["mK", "4"]}], "-", 
            RowBox[{"10", " ", 
             SuperscriptBox["mK", "2"], " ", 
             SuperscriptBox["m\[Pi]", "2"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["m\[Pi]", "4"]}]}], ")"}], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"3", " ", 
             SuperscriptBox["m\[Pi]", "2"]}], 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["mK", "2"]}], "-", 
             SuperscriptBox["m\[Pi]", "2"]}]], "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"4", "+", 
               FractionBox["1", "\[Epsilon]"]}], ")"}], " ", 
             SuperscriptBox["mK", "4"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               FractionBox["2", "\[Epsilon]"]}], ")"}], " ", 
             SuperscriptBox["mK", "2"], " ", 
             SuperscriptBox["m\[Pi]", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["mK", "2"], "-", 
               SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["mK", "4"], "-", 
               RowBox[{"44", " ", 
                SuperscriptBox["mK", "2"], " ", 
                SuperscriptBox["m\[Pi]", "2"]}], "+", 
               RowBox[{"16", " ", 
                SuperscriptBox["m\[Pi]", "4"]}]}]], " ", 
             RowBox[{"Log", "[", 
              FractionBox[
               RowBox[{
                SuperscriptBox["mK", "2"], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["m\[Pi]", "2"]}], "+", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["mK", "4"], "-", 
                  RowBox[{"44", " ", 
                   SuperscriptBox["mK", "2"], " ", 
                   SuperscriptBox["m\[Pi]", "2"]}], "+", 
                  RowBox[{"16", " ", 
                   SuperscriptBox["m\[Pi]", "4"]}]}]]}], 
               RowBox[{"2", " ", "m\[Pi]", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"12", " ", 
                   SuperscriptBox["mK", "2"]}], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["m\[Pi]", "2"]}]}]]}]], "]"}]}]}], 
           ")"}]}]}], ")"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"8", ",", "\[Eta]8\[Pi]"}], "]"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["m\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"cAdd", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["ma", "2"], "+", 
            SuperscriptBox["mK", "2"], "-", 
            SuperscriptBox["m\[Pi]", "2"]}], ")"}]}], "-", 
         RowBox[{"cAuu", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["ma", "2"], "+", 
            SuperscriptBox["mK", "2"], "-", 
            SuperscriptBox["m\[Pi]", "2"]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          SqrtBox["2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["ma", "2"], "-", 
            SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", "\[Theta]\[Pi]a"}], 
         "+", 
         RowBox[{"2", " ", "cGG", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["ma", "2"], "+", 
            SuperscriptBox["mK", "2"], "-", 
            SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"\[Kappa]d", "-", "\[Kappa]u"}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox["1", "\[Epsilon]"], "-", 
         RowBox[{"Log", "[", 
          SuperscriptBox["m\[Pi]", "2"], "]"}]}], ")"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"8", ",", "\[Pi]\[Pi]0"}], "]"}]}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.899970361061699*^9, 3.899970363608197*^9}, {
   3.89997117249833*^9, 3.899971173541864*^9}, {3.9000420820930243`*^9, 
   3.9000420831974783`*^9}, {3.902233202822319*^9, 3.902233215446686*^9}, 
   3.9023876546372957`*^9},
 CellLabel->"In[61]:=",ExpressionUUID->"a963979a-7fe5-455a-8048-261583857b3b"],

Cell[BoxData["|"], "Input",
 CellChangeTimes->{3.902387657926435*^9},
 CellLabel->"In[62]:=",ExpressionUUID->"a3a7c982-7ee4-4546-9a21-ccac9b1808bb"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["D", "9"], 
  TraditionalForm]],ExpressionUUID->"52ecd921-9d0f-4bad-99d6-31e519aeaec0"]], \
"Subsection",
 CellChangeTimes->{{3.899970351242093*^9, 3.899970353911626*^9}, {
  3.902232697774531*^9, 
  3.902232698084198*^9}},ExpressionUUID->"aa30d554-3b54-4e58-b2ef-\
178e05ab2f44"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{3.902233227829227*^9},
 CellLabel->"In[62]:=",ExpressionUUID->"73a531d2-256e-4463-9753-ba9469e9945c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Loop", "[", "9", "]"}], "=", " ", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"6912", " ", "f", " ", 
      SuperscriptBox["ma", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["mK", "2"], "-", 
        SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "G8", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"cVdd", "-", "cVss"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6", " ", 
          SuperscriptBox["ma", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["mK", "2"], "-", 
            SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["ma", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", 
                SuperscriptBox["mK", "2"]}], "+", 
               SuperscriptBox["m\[Pi]", "2"]}], ")"}]}], "+", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"10", " ", 
                SuperscriptBox["mK", "4"]}], "-", 
               RowBox[{"11", " ", 
                SuperscriptBox["mK", "2"], " ", 
                SuperscriptBox["m\[Pi]", "2"]}], "+", 
               SuperscriptBox["m\[Pi]", "4"]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"Log", "[", 
           SuperscriptBox["mK", "2"], "]"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["mK", "2"]}], "-", 
            SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["ma", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"39", " ", 
                SuperscriptBox["mK", "2"]}], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["m\[Pi]", "2"]}]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox["ma", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"19", " ", 
                SuperscriptBox["mK", "2"]}], "-", 
               RowBox[{"5", " ", 
                SuperscriptBox["m\[Pi]", "2"]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["mK", "2"], "-", 
                SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"]}], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["mK", "2"], "-", 
               SuperscriptBox["m\[Pi]", "2"]}], ")"}], "4"], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["ma", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"9", " ", 
                SuperscriptBox["mK", "4"]}], "-", 
               RowBox[{"40", " ", 
                SuperscriptBox["mK", "2"], " ", 
                SuperscriptBox["m\[Pi]", "2"]}], "+", 
               RowBox[{"7", " ", 
                SuperscriptBox["m\[Pi]", "4"]}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"3", " ", 
             SuperscriptBox["mK", "2"]}], 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["mK", "2"]}], "-", 
             SuperscriptBox["m\[Pi]", "2"]}]], "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["mK", "2"], "-", 
            SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "3"}], " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", 
               FractionBox["1", "\[Epsilon]"]}], ")"}], " ", 
             SuperscriptBox["ma", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["mK", "2"]}], "-", 
               SuperscriptBox["m\[Pi]", "2"]}], ")"}]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["ma", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["mK", "2"], "-", 
                SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["mK", "2"]}], "-", 
               SuperscriptBox["m\[Pi]", "2"]}], ")"}]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["ma", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"38", "+", 
                  FractionBox["30", "\[Epsilon]"]}], ")"}], " ", 
                SuperscriptBox["mK", "4"]}], "-", 
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{"9", "+", 
                  FractionBox["11", "\[Epsilon]"]}], ")"}], " ", 
                SuperscriptBox["mK", "2"], " ", 
                SuperscriptBox["m\[Pi]", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  FractionBox["3", "\[Epsilon]"]}], ")"}], " ", 
                SuperscriptBox["m\[Pi]", "4"]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["mK", "2"]}], "-", 
               SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"9", " ", 
                SuperscriptBox["ma", "4"]}], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["mK", "2"], "-", 
                  SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["ma", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "7"}], " ", 
                   SuperscriptBox["mK", "2"]}], "+", 
                  SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", 
                SuperscriptBox["ma", "4"]}], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["mK", "2"], "-", 
                  SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["ma", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["mK", "2"], "+", 
                  SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"Log", "[", 
              FractionBox[
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["ma", "2"]}], "+", 
                RowBox[{"7", " ", 
                 SuperscriptBox["mK", "2"]}], "-", 
                SuperscriptBox["m\[Pi]", "2"], "+", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"9", " ", 
                   SuperscriptBox["ma", "4"]}], "+", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "+", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["ma", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "7"}], " ", 
                    SuperscriptBox["mK", "2"]}], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}]]}], 
               RowBox[{"2", " ", "mK", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"12", " ", 
                   SuperscriptBox["mK", "2"]}], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["m\[Pi]", "2"]}]}]]}]], "]"}]}]}], 
           ")"}]}]}], ")"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"9", ",", "K0\[Eta]8"}], "]"}]}], "-", 
      RowBox[{"9", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6", " ", "cVdd", " ", 
          SuperscriptBox["ma", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["mK", "6"]}], "+", 
            RowBox[{
             SuperscriptBox["ma", "2"], " ", 
             SuperscriptBox["mK", "2"], " ", 
             SuperscriptBox["m\[Pi]", "2"]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["mK", "4"], " ", 
             SuperscriptBox["m\[Pi]", "2"]}], "-", 
            RowBox[{
             SuperscriptBox["ma", "2"], " ", 
             SuperscriptBox["m\[Pi]", "4"]}], "+", 
            SuperscriptBox["m\[Pi]", "6"]}], ")"}], " ", 
          RowBox[{"Log", "[", 
           SuperscriptBox["mK", "2"], "]"}]}], "-", 
         RowBox[{"6", " ", "cVss", " ", 
          SuperscriptBox["ma", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["mK", "6"]}], "+", 
            RowBox[{
             SuperscriptBox["ma", "2"], " ", 
             SuperscriptBox["mK", "2"], " ", 
             SuperscriptBox["m\[Pi]", "2"]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["mK", "4"], " ", 
             SuperscriptBox["m\[Pi]", "2"]}], "-", 
            RowBox[{
             SuperscriptBox["ma", "2"], " ", 
             SuperscriptBox["m\[Pi]", "4"]}], "+", 
            SuperscriptBox["m\[Pi]", "6"]}], ")"}], " ", 
          RowBox[{"Log", "[", 
           SuperscriptBox["mK", "2"], "]"}]}], "-", 
         RowBox[{"3", " ", "cVdd", " ", 
          SuperscriptBox["m\[Pi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["mK", "2"], "-", 
               SuperscriptBox["m\[Pi]", "2"]}], ")"}], "4"], "+", 
            RowBox[{
             SuperscriptBox["ma", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["mK", "2"], "-", 
                SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["mK", "2"], "+", 
               SuperscriptBox["m\[Pi]", "2"]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["ma", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox["mK", "2"]}], "+", 
               SuperscriptBox["m\[Pi]", "2"]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox["ma", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"5", " ", 
                SuperscriptBox["mK", "4"]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["m\[Pi]", "4"]}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            SuperscriptBox["mK", "2"], 
            SuperscriptBox["m\[Pi]", "2"]], "]"}]}], "+", 
         RowBox[{"3", " ", "cVss", " ", 
          SuperscriptBox["m\[Pi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["mK", "2"], "-", 
               SuperscriptBox["m\[Pi]", "2"]}], ")"}], "4"], "+", 
            RowBox[{
             SuperscriptBox["ma", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["mK", "2"], "-", 
                SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["mK", "2"], "+", 
               SuperscriptBox["m\[Pi]", "2"]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["ma", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox["mK", "2"]}], "+", 
               SuperscriptBox["m\[Pi]", "2"]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox["ma", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"5", " ", 
                SuperscriptBox["mK", "4"]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["m\[Pi]", "4"]}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            SuperscriptBox["mK", "2"], 
            SuperscriptBox["m\[Pi]", "2"]], "]"}]}], "+", 
         RowBox[{"6", " ", "cVdd", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["mK", "2"], "-", 
            SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["ma", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"4", "+", 
                    FractionBox["1", "\[Epsilon]"]}], ")"}], " ", 
                  SuperscriptBox["ma", "4"], " ", 
                  SuperscriptBox["m\[Pi]", "2"]}], ")"}]}], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", 
                    SuperscriptBox["mK", "2"]}], " ", "m\[Pi]"}], "+", 
                  SuperscriptBox["m\[Pi]", "3"]}], ")"}], "2"], "+", 
               RowBox[{
                SuperscriptBox["ma", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    FractionBox["1", "\[Epsilon]"]}], ")"}], " ", 
                   SuperscriptBox["mK", "4"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"3", "+", 
                    FractionBox["1", "\[Epsilon]"]}], ")"}], " ", 
                   SuperscriptBox["mK", "2"], " ", 
                   SuperscriptBox["m\[Pi]", "2"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"3", "+", 
                    FractionBox["1", "\[Epsilon]"]}], ")"}], " ", 
                   SuperscriptBox["m\[Pi]", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["m\[Pi]", "2"], " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["ma", "4"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["mK", "2"], "-", 
                  SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["ma", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["mK", "2"], "+", 
                  SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", 
                SuperscriptBox["ma", "4"]}], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["mK", "2"], "-", 
                  SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["ma", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["mK", "2"], "+", 
                  SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"Log", "[", 
              FractionBox[
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["ma", "2"]}], "+", 
                SuperscriptBox["mK", "2"], "+", 
                SuperscriptBox["m\[Pi]", "2"], "+", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["ma", "4"], "+", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["ma", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}]]}], 
               RowBox[{"2", " ", "mK", " ", "m\[Pi]"}]], "]"}]}]}], ")"}]}], 
         "-", 
         RowBox[{"6", " ", "cVss", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["mK", "2"], "-", 
            SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["ma", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"4", "+", 
                    FractionBox["1", "\[Epsilon]"]}], ")"}], " ", 
                  SuperscriptBox["ma", "4"], " ", 
                  SuperscriptBox["m\[Pi]", "2"]}], ")"}]}], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", 
                    SuperscriptBox["mK", "2"]}], " ", "m\[Pi]"}], "+", 
                  SuperscriptBox["m\[Pi]", "3"]}], ")"}], "2"], "+", 
               RowBox[{
                SuperscriptBox["ma", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    FractionBox["1", "\[Epsilon]"]}], ")"}], " ", 
                   SuperscriptBox["mK", "4"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"3", "+", 
                    FractionBox["1", "\[Epsilon]"]}], ")"}], " ", 
                   SuperscriptBox["mK", "2"], " ", 
                   SuperscriptBox["m\[Pi]", "2"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"3", "+", 
                    FractionBox["1", "\[Epsilon]"]}], ")"}], " ", 
                   SuperscriptBox["m\[Pi]", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["m\[Pi]", "2"], " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["ma", "4"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["mK", "2"], "-", 
                  SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["ma", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["mK", "2"], "+", 
                  SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", 
                SuperscriptBox["ma", "4"]}], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["mK", "2"], "-", 
                  SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["ma", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["mK", "2"], "+", 
                  SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"Log", "[", 
              FractionBox[
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["ma", "2"]}], "+", 
                SuperscriptBox["mK", "2"], "+", 
                SuperscriptBox["m\[Pi]", "2"], "+", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["ma", "4"], "+", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["ma", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}]]}], 
               RowBox[{"2", " ", "mK", " ", "m\[Pi]"}]], "]"}]}]}], ")"}]}]}],
         ")"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"9", ",", "K0\[Pi]0"}], "]"}]}], "-", 
      RowBox[{"18", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "cVss", " ", 
          SuperscriptBox["ma", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["mK", "2"], "-", 
            SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", 
             SuperscriptBox["mK", "4"]}], "+", 
            RowBox[{
             SuperscriptBox["ma", "2"], " ", 
             SuperscriptBox["m\[Pi]", "2"]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["mK", "2"], " ", 
             SuperscriptBox["m\[Pi]", "2"]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["m\[Pi]", "4"]}]}], ")"}], " ", 
          RowBox[{"Log", "[", 
           SuperscriptBox["mK", "2"], "]"}]}], "+", 
         RowBox[{"cVss", " ", 
          SuperscriptBox["m\[Pi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["mK", "2"], "-", 
                SuperscriptBox["m\[Pi]", "2"]}], ")"}], "4"]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["ma", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["mK", "2"], "-", 
                SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["mK", "2"], "+", 
               SuperscriptBox["m\[Pi]", "2"]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["ma", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox["mK", "2"]}], "+", 
               SuperscriptBox["m\[Pi]", "2"]}], ")"}]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["ma", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["mK", "4"], "-", 
               SuperscriptBox["m\[Pi]", "4"]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            SuperscriptBox["mK", "2"], 
            SuperscriptBox["m\[Pi]", "2"]], "]"}]}], "-", 
         RowBox[{"cVdd", " ", 
          SuperscriptBox["mK", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["mK", "2"], "-", 
                SuperscriptBox["m\[Pi]", "2"]}], ")"}], "4"]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["ma", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["mK", "2"], "-", 
                SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["mK", "2"], "+", 
               SuperscriptBox["m\[Pi]", "2"]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["ma", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["mK", "2"], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["m\[Pi]", "2"]}]}], ")"}]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["ma", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["mK", "4"], "-", 
               SuperscriptBox["m\[Pi]", "4"]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            SuperscriptBox["mK", "2"], 
            SuperscriptBox["m\[Pi]", "2"]], "]"}]}], "+", 
         RowBox[{"2", " ", "cVdd", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["mK", "2"], "-", 
            SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"4", "+", 
                 FractionBox["1", "\[Epsilon]"]}], ")"}], " ", 
               SuperscriptBox["ma", "6"], " ", 
               SuperscriptBox["mK", "2"]}], ")"}]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["ma", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["mK", "3"], "-", 
                RowBox[{"mK", " ", 
                 SuperscriptBox["m\[Pi]", "2"]}]}], ")"}], "2"]}], "+", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox["1", "\[Epsilon]"]}], ")"}], " ", 
             SuperscriptBox["ma", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["mK", "4"], "+", 
               RowBox[{
                SuperscriptBox["mK", "2"], " ", 
                SuperscriptBox["m\[Pi]", "2"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["m\[Pi]", "4"]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["ma", "6"], " ", 
                SuperscriptBox["mK", "2"]}], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["ma", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["mK", "4"], "+", 
                  RowBox[{
                   SuperscriptBox["mK", "2"], " ", 
                   SuperscriptBox["m\[Pi]", "2"]}], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["m\[Pi]", "4"]}]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"Log", "[", 
              SuperscriptBox["m\[Pi]", "2"], "]"}]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["mK", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["ma", "4"]}], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["mK", "2"], "-", 
                  SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"]}], ")"}], " ", 
             
             SqrtBox[
              RowBox[{
               SuperscriptBox["ma", "4"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["mK", "2"], "-", 
                  SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["ma", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["mK", "2"], "+", 
                  SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}]], " ", 
             RowBox[{"Log", "[", 
              FractionBox[
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["ma", "2"]}], "+", 
                SuperscriptBox["mK", "2"], "+", 
                SuperscriptBox["m\[Pi]", "2"], "+", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["ma", "4"], "+", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["ma", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}]]}], 
               RowBox[{"2", " ", "mK", " ", "m\[Pi]"}]], "]"}]}]}], ")"}]}], 
         "-", 
         RowBox[{"2", " ", "cVss", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["mK", "2"], "-", 
            SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"4", "+", 
                 FractionBox["1", "\[Epsilon]"]}], ")"}], " ", 
               SuperscriptBox["ma", "6"], " ", 
               SuperscriptBox["m\[Pi]", "2"]}], ")"}]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["ma", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["mK", "2"]}], " ", "m\[Pi]"}], "+", 
                SuperscriptBox["m\[Pi]", "3"]}], ")"}], "2"]}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox["1", "\[Epsilon]"]}], ")"}], " ", 
             SuperscriptBox["ma", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["mK", "4"]}], "-", 
               RowBox[{
                SuperscriptBox["mK", "2"], " ", 
                SuperscriptBox["m\[Pi]", "2"]}], "-", 
               SuperscriptBox["m\[Pi]", "4"]}], ")"}]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["m\[Pi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["ma", "4"]}], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["mK", "2"], "-", 
                  SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"]}], ")"}], " ", 
             
             SqrtBox[
              RowBox[{
               SuperscriptBox["ma", "4"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["mK", "2"], "-", 
                  SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["ma", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["mK", "2"], "+", 
                  SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}]], " ", 
             RowBox[{"Log", "[", 
              FractionBox[
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["ma", "2"]}], "+", 
                SuperscriptBox["mK", "2"], "+", 
                SuperscriptBox["m\[Pi]", "2"], "+", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["ma", "4"], "+", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["ma", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}]]}], 
               RowBox[{"2", " ", "mK", " ", "m\[Pi]"}]], "]"}]}]}], ")"}]}], 
         "+", 
         RowBox[{"cVuu", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["mK", "2"], "-", 
            SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["ma", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", 
                SuperscriptBox["mK", "4"]}], "+", 
               RowBox[{
                SuperscriptBox["ma", "2"], " ", 
                SuperscriptBox["m\[Pi]", "2"]}], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["mK", "2"], " ", 
                SuperscriptBox["m\[Pi]", "2"]}], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["m\[Pi]", "4"]}]}], ")"}], " ", 
             RowBox[{"Log", "[", 
              SuperscriptBox["mK", "2"], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["mK", "2"], "-", 
                   SuperscriptBox["m\[Pi]", "2"]}], ")"}], "4"]}], "+", 
               RowBox[{
                SuperscriptBox["ma", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["mK", "2"], "+", 
                  SuperscriptBox["m\[Pi]", "2"]}], ")"}]}], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["ma", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["mK", "2"], "-", 
                   SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["mK", "2"], "+", 
                  SuperscriptBox["m\[Pi]", "2"]}], ")"}]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["ma", "4"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["mK", "2"], "+", 
                   SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"]}]}], ")"}], 
             " ", 
             RowBox[{"Log", "[", 
              FractionBox[
               SuperscriptBox["mK", "2"], 
               SuperscriptBox["m\[Pi]", "2"]], "]"}]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["ma", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["ma", "2"], " ", 
                SuperscriptBox["mK", "2"]}], "-", 
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["mK", "4"], "+", 
                  RowBox[{
                   SuperscriptBox["mK", "2"], " ", 
                   SuperscriptBox["m\[Pi]", "2"]}], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["m\[Pi]", "4"]}]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"Log", "[", 
              SuperscriptBox["m\[Pi]", "2"], "]"}]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["mK", "2"], "-", 
               SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"4", "+", 
                    FractionBox["1", "\[Epsilon]"]}], ")"}], " ", 
                  SuperscriptBox["ma", "6"]}], ")"}]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["ma", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["mK", "2"], "-", 
                   SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"]}], "+", 
               RowBox[{"9", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  FractionBox["1", "\[Epsilon]"]}], ")"}], " ", 
                SuperscriptBox["ma", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["mK", "2"], "+", 
                  SuperscriptBox["m\[Pi]", "2"]}], ")"}]}], "+", 
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["ma", "4"]}], "+", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"]}], ")"}], 
                " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["ma", "4"], "+", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["ma", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}]], " ", 
                RowBox[{"Log", "[", 
                 FractionBox[
                  RowBox[{
                   RowBox[{"-", 
                    SuperscriptBox["ma", "2"]}], "+", 
                   SuperscriptBox["mK", "2"], "+", 
                   SuperscriptBox["m\[Pi]", "2"], "+", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox["ma", "4"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "-", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["ma", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mK", "2"], "+", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}]]}], 
                  RowBox[{"2", " ", "mK", " ", "m\[Pi]"}]], "]"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"9", ",", "K\[Pi]"}], "]"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8999713112322617`*^9, 3.899971316327219*^9}, {
  3.899971608163838*^9, 3.8999716323822308`*^9}, {3.9022332315699778`*^9, 
  3.902233253703677*^9}, {3.9023877683357077`*^9, 3.902387768716226*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"030f563f-0a77-470f-8021-c4cfcafad18c"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["D", "10"], 
  TraditionalForm]],ExpressionUUID->"a94431f4-6053-48e8-aee4-713c73b46b67"]], \
"Subsection",
 CellChangeTimes->{{3.899971652953064*^9, 3.899971653654887*^9}, {
  3.902232700712508*^9, 
  3.90223270110273*^9}},ExpressionUUID->"8fae0f71-f20d-4cf1-a33c-\
679195ab8e62"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Loop", "[", "10", "]"}], " ", "=", " ", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"2592", " ", "f", " ", 
      SuperscriptBox["mK", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "G8", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "6"}], " ", "cAuu", " ", 
       SuperscriptBox["ma", "2"]}], "+", 
      RowBox[{"6", " ", "cGG", " ", 
       SuperscriptBox["ma", "2"]}], "+", 
      RowBox[{"6", " ", "cGG", " ", 
       SuperscriptBox["mK", "2"]}], "+", 
      RowBox[{"6", " ", "cGG", " ", 
       SuperscriptBox["m\[Pi]", "2"]}], "+", 
      RowBox[{"3", " ", "cAdd", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["ma", "2"], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["mK", "2"]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["m\[Pi]", "2"]}]}], ")"}]}], "+", 
      RowBox[{"3", " ", "cAss", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["ma", "2"], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["mK", "2"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["m\[Pi]", "2"]}]}], ")"}]}], "-", 
      RowBox[{"3", " ", 
       SqrtBox["6"], " ", 
       SuperscriptBox["ma", "2"], " ", "\[Theta]\[Eta]8a"}], "+", 
      RowBox[{"4", " ", 
       SqrtBox["6"], " ", 
       SuperscriptBox["mK", "2"], " ", "\[Theta]\[Eta]8a"}], "-", 
      RowBox[{
       SqrtBox["6"], " ", 
       SuperscriptBox["m\[Pi]", "2"], " ", "\[Theta]\[Eta]8a"}], "-", 
      RowBox[{"9", " ", 
       SqrtBox["2"], " ", 
       SuperscriptBox["ma", "2"], " ", "\[Theta]\[Pi]a"}], "+", 
      RowBox[{"9", " ", 
       SqrtBox["2"], " ", 
       SuperscriptBox["m\[Pi]", "2"], " ", "\[Theta]\[Pi]a"}], "+", 
      RowBox[{"12", " ", "cGG", " ", 
       SuperscriptBox["mK", "2"], " ", "\[Kappa]d"}], "-", 
      RowBox[{"12", " ", "cGG", " ", 
       SuperscriptBox["m\[Pi]", "2"], " ", "\[Kappa]d"}], "-", 
      RowBox[{"18", " ", "cGG", " ", 
       SuperscriptBox["ma", "2"], " ", "\[Kappa]u"}], "-", 
      RowBox[{"6", " ", "cGG", " ", 
       SuperscriptBox["mK", "2"], " ", "\[Kappa]u"}], "+", 
      RowBox[{"6", " ", "cGG", " ", 
       SuperscriptBox["m\[Pi]", "2"], " ", "\[Kappa]u"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"9", " ", 
       SuperscriptBox["mK", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         FractionBox["1", "\[Epsilon]"], "+", 
         RowBox[{"Log", "[", 
          SuperscriptBox["mK", "2"], "]"}]}], ")"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"10", ",", "K"}], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", 
           SuperscriptBox["mK", "2"]}], "+", 
          SuperscriptBox["m\[Pi]", "2"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox["1", "\[Epsilon]"], "+", 
         RowBox[{"Log", "[", 
          FractionBox["3", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["mK", "2"]}], "-", 
            SuperscriptBox["m\[Pi]", "2"]}]], "]"}]}], ")"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"10", ",", "\[Eta]8"}], "]"}]}], "-", 
      RowBox[{"9", " ", 
       SuperscriptBox["m\[Pi]", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         FractionBox["1", "\[Epsilon]"], "+", 
         RowBox[{"Log", "[", 
          SuperscriptBox["m\[Pi]", "2"], "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"s", "[", 
          RowBox[{"10", ",", "\[Pi]"}], "]"}], "+", 
         RowBox[{"s", "[", 
          RowBox[{"10", ",", "\[Pi]0"}], "]"}]}], ")"}]}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.899971776168818*^9, 3.89997178420429*^9}, {
   3.902233261221936*^9, 3.902233275057969*^9}, 3.902387849641077*^9},
 CellLabel->"In[64]:=",ExpressionUUID->"327495ff-e3d8-46fb-b22e-53e5248b3ecd"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["D", "11"], 
  TraditionalForm]],ExpressionUUID->"b40a8080-1b1a-4fba-bc84-d134c2a02ff8"]], \
"Subsection",
 CellChangeTimes->{{3.899972074998769*^9, 3.8999720757109137`*^9}, {
  3.90223270326677*^9, 
  3.902232703664954*^9}},ExpressionUUID->"3cee5072-bc1b-4b3b-b90e-\
569c4892e138"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Loop", "[", "11", "]"}], " ", "=", " ", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"96", " ", "f", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "G8", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["ma", "2"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["mK", "2"]}], "+", 
          SuperscriptBox["m\[Pi]", "2"]}]]}], 
       SuperscriptBox["mK", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "3"}], " ", 
          SuperscriptBox["ma", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["mK", "2"]}], "+", 
         SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6", " ", "cAss", " ", 
          SuperscriptBox["ma", "2"]}], "-", 
         RowBox[{"6", " ", "cAuu", " ", 
          SuperscriptBox["ma", "2"]}], "+", 
         RowBox[{"12", " ", "cGG", " ", 
          SuperscriptBox["ma", "2"]}], "-", 
         RowBox[{"12", " ", "cGG", " ", 
          SuperscriptBox["mK", "2"]}], "+", 
         RowBox[{"6", " ", "cGG", " ", 
          SuperscriptBox["m\[Pi]", "2"]}], "-", 
         RowBox[{"3", " ", 
          SqrtBox["6"], " ", 
          SuperscriptBox["ma", "2"], " ", "\[Theta]\[Eta]8a"}], "-", 
         RowBox[{
          SqrtBox["6"], " ", 
          SuperscriptBox["m\[Pi]", "2"], " ", "\[Theta]\[Eta]8a"}], "-", 
         RowBox[{"3", " ", 
          SqrtBox["2"], " ", 
          SuperscriptBox["ma", "2"], " ", "\[Theta]\[Pi]a"}], "-", 
         RowBox[{"4", " ", 
          SqrtBox["2"], " ", 
          SuperscriptBox["mK", "2"], " ", "\[Theta]\[Pi]a"}], "+", 
         RowBox[{
          SqrtBox["2"], " ", 
          SuperscriptBox["m\[Pi]", "2"], " ", "\[Theta]\[Pi]a"}], "-", 
         RowBox[{"12", " ", "cGG", " ", 
          SuperscriptBox["ma", "2"], " ", "\[Kappa]d"}], "+", 
         RowBox[{"12", " ", "cGG", " ", 
          SuperscriptBox["mK", "2"], " ", "\[Kappa]d"}], "-", 
         RowBox[{"6", " ", "cGG", " ", 
          SuperscriptBox["m\[Pi]", "2"], " ", "\[Kappa]d"}], "-", 
         RowBox[{"24", " ", "cGG", " ", 
          SuperscriptBox["ma", "2"], " ", "\[Kappa]u"}], "+", 
         RowBox[{"12", " ", "cGG", " ", 
          SuperscriptBox["mK", "2"], " ", "\[Kappa]u"}], "-", 
         RowBox[{"6", " ", "cGG", " ", 
          SuperscriptBox["m\[Pi]", "2"], " ", "\[Kappa]u"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         FractionBox["1", "\[Epsilon]"], "+", 
         RowBox[{"Log", "[", 
          SuperscriptBox["mK", "2"], "]"}]}], ")"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"11", ",", "\[Eta]8", ",", "K"}], "]"}]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         RowBox[{"3", " ", 
          SuperscriptBox["ma", "2"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["mK", "2"]}], "+", 
         SuperscriptBox["m\[Pi]", "2"]}]], 
       SuperscriptBox["mK", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          SuperscriptBox["ma", "2"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["mK", "2"]}], "-", 
         SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6", " ", "cAdd", " ", 
          SuperscriptBox["ma", "2"]}], "-", 
         RowBox[{"6", " ", "cAss", " ", 
          SuperscriptBox["ma", "2"]}], "-", 
         RowBox[{"12", " ", "cGG", " ", 
          SuperscriptBox["ma", "2"]}], "+", 
         RowBox[{"12", " ", "cGG", " ", 
          SuperscriptBox["mK", "2"]}], "-", 
         RowBox[{"6", " ", "cGG", " ", 
          SuperscriptBox["m\[Pi]", "2"]}], "+", 
         RowBox[{"3", " ", 
          SqrtBox["6"], " ", 
          SuperscriptBox["ma", "2"], " ", "\[Theta]\[Eta]8a"}], "+", 
         RowBox[{
          SqrtBox["6"], " ", 
          SuperscriptBox["m\[Pi]", "2"], " ", "\[Theta]\[Eta]8a"}], "-", 
         RowBox[{"3", " ", 
          SqrtBox["2"], " ", 
          SuperscriptBox["ma", "2"], " ", "\[Theta]\[Pi]a"}], "-", 
         RowBox[{"4", " ", 
          SqrtBox["2"], " ", 
          SuperscriptBox["mK", "2"], " ", "\[Theta]\[Pi]a"}], "+", 
         RowBox[{
          SqrtBox["2"], " ", 
          SuperscriptBox["m\[Pi]", "2"], " ", "\[Theta]\[Pi]a"}], "+", 
         RowBox[{"24", " ", "cGG", " ", 
          SuperscriptBox["ma", "2"], " ", "\[Kappa]d"}], "-", 
         RowBox[{"12", " ", "cGG", " ", 
          SuperscriptBox["mK", "2"], " ", "\[Kappa]d"}], "+", 
         RowBox[{"6", " ", "cGG", " ", 
          SuperscriptBox["m\[Pi]", "2"], " ", "\[Kappa]d"}], "+", 
         RowBox[{"12", " ", "cGG", " ", 
          SuperscriptBox["ma", "2"], " ", "\[Kappa]u"}], "-", 
         RowBox[{"12", " ", "cGG", " ", 
          SuperscriptBox["mK", "2"], " ", "\[Kappa]u"}], "+", 
         RowBox[{"6", " ", "cGG", " ", 
          SuperscriptBox["m\[Pi]", "2"], " ", "\[Kappa]u"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox["1", "\[Epsilon]"], "-", 
         RowBox[{"Log", "[", 
          SuperscriptBox["mK", "2"], "]"}]}], ")"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"11", ",", "\[Eta]8", ",", "K0"}], "]"}]}], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["m\[Pi]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["ma", "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["mK", "2"]}], "-", 
          SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SqrtBox["6"], " ", "\[Theta]\[Eta]8a"}], "+", 
          RowBox[{"3", " ", "cGG", " ", 
           RowBox[{"(", 
            RowBox[{"\[Kappa]d", "+", "\[Kappa]u"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          FractionBox["1", "\[Epsilon]"], "-", 
          RowBox[{"Log", "[", 
           SuperscriptBox["m\[Pi]", "2"], "]"}]}], ")"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"11", ",", "\[Eta]8", ",", "\[Pi]"}], "]"}]}], 
       RowBox[{
        RowBox[{"3", " ", 
         SuperscriptBox["ma", "2"]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["mK", "2"]}], "+", 
        SuperscriptBox["m\[Pi]", "2"]}]], "-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"9", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            SuperscriptBox["ma", "2"]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["mK", "2"]}], "+", 
           SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]], "2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          SuperscriptBox["ma", "2"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["mK", "2"]}], "-", 
         SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["mK", "2"]}], "-", 
         SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SqrtBox["6"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"16", " ", 
             SuperscriptBox["mK", "2"]}], "-", 
            RowBox[{"7", " ", 
             SuperscriptBox["m\[Pi]", "2"]}]}], ")"}], " ", 
          "\[Theta]\[Eta]8a"}], "+", 
         RowBox[{"48", " ", "cGG", " ", 
          SuperscriptBox["mK", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Kappa]d", "+", "\[Kappa]u"}], ")"}]}],
          "-", 
         RowBox[{"3", " ", "cGG", " ", 
          SuperscriptBox["m\[Pi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "8"}], "+", 
            RowBox[{"7", " ", "\[Kappa]d"}], "+", 
            RowBox[{"7", " ", "\[Kappa]u"}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox["1", "\[Epsilon]"], "+", 
         RowBox[{"Log", "[", 
          FractionBox["3", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["mK", "2"]}], "-", 
            SuperscriptBox["m\[Pi]", "2"]}]], "]"}]}], ")"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"11", ",", "\[Eta]8", ",", "\[Eta]8"}], "]"}]}], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["m\[Pi]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["ma", "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["mK", "2"]}], "-", 
          SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SqrtBox["6"], " ", "\[Theta]\[Eta]8a"}], "+", 
          RowBox[{"3", " ", "cGG", " ", 
           RowBox[{"(", 
            RowBox[{"\[Kappa]d", "+", "\[Kappa]u"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          FractionBox["1", "\[Epsilon]"], "-", 
          RowBox[{"Log", "[", 
           SuperscriptBox["m\[Pi]", "2"], "]"}]}], ")"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"11", ",", "\[Eta]8", ",", "\[Pi]0"}], "]"}]}], 
       RowBox[{
        RowBox[{"3", " ", 
         SuperscriptBox["ma", "2"]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["mK", "2"]}], "+", 
        SuperscriptBox["m\[Pi]", "2"]}]], "+", 
      RowBox[{
       FractionBox["1", "3"], " ", 
       SuperscriptBox["mK", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6", " ", "cAss", " ", 
          SuperscriptBox["ma", "2"]}], "-", 
         RowBox[{"6", " ", "cAuu", " ", 
          SuperscriptBox["ma", "2"]}], "-", 
         RowBox[{
          SqrtBox["6"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             SuperscriptBox["ma", "2"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["mK", "2"]}], "-", 
            SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", "\[Theta]\[Eta]8a"}],
          "-", 
         RowBox[{"3", " ", 
          SqrtBox["2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["ma", "2"], "-", 
            SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", "\[Theta]\[Pi]a"}], 
         "-", 
         RowBox[{"6", " ", "cGG", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["mK", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Kappa]d", "+", "\[Kappa]u"}], 
              ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["ma", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Kappa]d", "+", 
               RowBox[{"2", " ", "\[Kappa]u"}]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox["m\[Pi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Kappa]d", "+", 
               RowBox[{"3", " ", "\[Kappa]u"}]}], ")"}]}]}], ")"}]}]}], ")"}],
        " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox["1", "\[Epsilon]"], "-", 
         RowBox[{"Log", "[", 
          SuperscriptBox["mK", "2"], "]"}]}], ")"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"11", ",", "\[Pi]0", ",", "K"}], "]"}]}], "+", 
      RowBox[{
       FractionBox["1", "3"], " ", 
       SuperscriptBox["mK", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6", " ", "cAdd", " ", 
          SuperscriptBox["ma", "2"]}], "-", 
         RowBox[{"6", " ", "cAss", " ", 
          SuperscriptBox["ma", "2"]}], "+", 
         RowBox[{
          SqrtBox["6"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             SuperscriptBox["ma", "2"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["mK", "2"]}], "-", 
            SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", "\[Theta]\[Eta]8a"}],
          "-", 
         RowBox[{"3", " ", 
          SqrtBox["2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["ma", "2"], "-", 
            SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", "\[Theta]\[Pi]a"}], 
         "+", 
         RowBox[{"6", " ", "cGG", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["mK", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Kappa]d", "+", "\[Kappa]u"}], 
              ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["ma", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", "\[Kappa]d"}], "+", "\[Kappa]u"}], ")"}]}], 
            "-", 
            RowBox[{
             SuperscriptBox["m\[Pi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"3", " ", "\[Kappa]d"}], "+", "\[Kappa]u"}], ")"}]}]}],
            ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox["1", "\[Epsilon]"], "-", 
         RowBox[{"Log", "[", 
          SuperscriptBox["mK", "2"], "]"}]}], ")"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"11", ",", "\[Pi]0", ",", "K0"}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["m\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "cAdd", " ", 
          SuperscriptBox["ma", "2"]}], "-", 
         RowBox[{"2", " ", "cAuu", " ", 
          SuperscriptBox["ma", "2"]}], "-", 
         RowBox[{
          SqrtBox["2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["ma", "2"]}], "+", 
            SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", "\[Theta]\[Pi]a"}], 
         "+", 
         RowBox[{"cGG", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["ma", "2"]}], "-", 
            SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"\[Kappa]d", "-", "\[Kappa]u"}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox["1", "\[Epsilon]"], "-", 
         RowBox[{"Log", "[", 
          SuperscriptBox["m\[Pi]", "2"], "]"}]}], ")"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"11", ",", "\[Pi]0", ",", "\[Pi]"}], "]"}]}], "-", 
      RowBox[{
       FractionBox["2", "3"], " ", 
       SuperscriptBox["m\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", 
          SuperscriptBox["mK", "2"]}], "+", 
         SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SqrtBox["2"], " ", "\[Theta]\[Pi]a"}], "+", 
         RowBox[{"cGG", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "\[Kappa]d"}], "+", "\[Kappa]u"}], ")"}]}]}], ")"}], 
       " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox["1", "\[Epsilon]"], "+", 
         RowBox[{"Log", "[", 
          FractionBox["3", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["mK", "2"]}], "-", 
            SuperscriptBox["m\[Pi]", "2"]}]], "]"}]}], ")"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"11", ",", "\[Pi]0", ",", "\[Eta]8"}], "]"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["m\[Pi]", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SqrtBox["2"], " ", "\[Theta]\[Pi]a"}], "+", 
         RowBox[{"cGG", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "\[Kappa]d"}], "+", "\[Kappa]u"}], ")"}]}]}], ")"}], 
       " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox["1", "\[Epsilon]"], "-", 
         RowBox[{"Log", "[", 
          SuperscriptBox["m\[Pi]", "2"], "]"}]}], ")"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"11", ",", "\[Pi]0", ",", "\[Pi]0"}], "]"}]}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.899972077513782*^9, 3.8999720902699757`*^9}, {
   3.902233363563859*^9, 3.902233381256773*^9}, 3.90238795346555*^9},
 CellLabel->"In[65]:=",ExpressionUUID->"40e07bf8-732d-4e95-a1e6-919723b57c43"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["D", "12"], 
  TraditionalForm]],ExpressionUUID->"8856f8af-70fa-4bd5-8468-24090204d4ba"]], \
"Subsection",
 CellChangeTimes->{{3.899972302207477*^9, 3.899972303720364*^9}, {
  3.902232704691432*^9, 
  3.9022327050140963`*^9}},ExpressionUUID->"f4b818f8-1cea-469c-8195-\
ea36a4cb9499"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Loop", "[", "12", "]"}], " ", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"288", " ", "f", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], 
    RowBox[{"(", 
     RowBox[{"cVss", "-", "cVuu"}], ")"}], " ", "G8", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"6", " ", 
       SuperscriptBox["mK", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox["1", "\[Epsilon]"], "-", 
         RowBox[{"Log", "[", 
          SuperscriptBox["mK", "2"], "]"}]}], ")"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"12", ",", "K"}], "]"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["mK", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox["1", "\[Epsilon]"], "-", 
         RowBox[{"Log", "[", 
          SuperscriptBox["mK", "2"], "]"}]}], ")"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"12", ",", "K0"}], "]"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["m\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox["1", "\[Epsilon]"], "-", 
         RowBox[{"Log", "[", 
          SuperscriptBox["m\[Pi]", "2"], "]"}]}], ")"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"12", ",", "\[Pi]"}], "]"}]}], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", 
           SuperscriptBox["mK", "4"]}], "-", 
          RowBox[{"11", " ", 
           SuperscriptBox["mK", "2"], " ", 
           SuperscriptBox["m\[Pi]", "2"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["m\[Pi]", "4"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          FractionBox["1", "\[Epsilon]"], "+", 
          RowBox[{"Log", "[", 
           FractionBox["3", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["mK", "2"]}], "-", 
             SuperscriptBox["m\[Pi]", "2"]}]], "]"}]}], ")"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"12", ",", "\[Eta]8"}], "]"}]}], 
       RowBox[{
        SuperscriptBox["mK", "2"], "-", 
        SuperscriptBox["m\[Pi]", "2"]}]], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["m\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox["1", "\[Epsilon]"], "-", 
         RowBox[{"Log", "[", 
          SuperscriptBox["m\[Pi]", "2"], "]"}]}], ")"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"12", ",", "\[Pi]0"}], "]"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8999723053720407`*^9, 3.899972312654104*^9}, {
   3.902233396483917*^9, 3.902233406030386*^9}, 3.902388148227889*^9},
 CellLabel->"In[66]:=",ExpressionUUID->"625a68ff-e1d8-46b7-9dd9-13e87021c44c"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["D", "13"], 
  TraditionalForm]],ExpressionUUID->"d720872a-5920-472c-bedf-02042f2364e2"]], \
"Subsection",
 CellChangeTimes->{{3.899972320364107*^9, 3.899972321329681*^9}, {
  3.902232706963451*^9, 
  3.902232707245679*^9}},ExpressionUUID->"65f4cfe7-0cce-45e1-8c0a-\
4e80c9f7ed54"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Loop", "[", "13", "]"}], " ", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"288", " ", "f", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], 
    RowBox[{"(", 
     RowBox[{"cVdd", "-", "cVuu"}], ")"}], " ", "G8", " ", 
    SuperscriptBox["mK", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], " ", 
       SuperscriptBox["mK", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox["1", "\[Epsilon]"], "-", 
         RowBox[{"Log", "[", 
          SuperscriptBox["mK", "2"], "]"}]}], ")"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"13", ",", "K"}], "]"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["mK", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         FractionBox["1", "\[Epsilon]"], "+", 
         RowBox[{"Log", "[", 
          SuperscriptBox["mK", "2"], "]"}]}], ")"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"13", ",", "K0"}], "]"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["m\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         FractionBox["1", "\[Epsilon]"], "+", 
         RowBox[{"Log", "[", 
          SuperscriptBox["m\[Pi]", "2"], "]"}]}], ")"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"13", ",", "\[Pi]"}], "]"}]}], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["m\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", 
           SuperscriptBox["mK", "2"]}], "+", 
          SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          FractionBox["1", "\[Epsilon]"], "+", 
          RowBox[{"Log", "[", 
           FractionBox["3", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["mK", "2"]}], "-", 
             SuperscriptBox["m\[Pi]", "2"]}]], "]"}]}], ")"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"13", ",", "\[Eta]8"}], "]"}]}], 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["mK", "2"]}], "+", 
        SuperscriptBox["m\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"6", " ", 
        SuperscriptBox["m\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["mK", "2"]}], "+", 
          SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          FractionBox["1", "\[Epsilon]"], "+", 
          RowBox[{"Log", "[", 
           SuperscriptBox["m\[Pi]", "2"], "]"}]}], ")"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"13", ",", "\[Pi]0"}], "]"}]}], 
       RowBox[{
        SuperscriptBox["mK", "2"], "-", 
        SuperscriptBox["m\[Pi]", "2"]}]]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8999724183497562`*^9, 3.899972429296682*^9}, {
   3.902233417995511*^9, 3.902233428157083*^9}, 3.902388297080217*^9},
 CellLabel->"In[67]:=",ExpressionUUID->"de4ebd47-1de1-4db1-994c-df39ed58c5a6"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["D", "14"], 
  TraditionalForm]],ExpressionUUID->"28501c36-b31b-4c32-a275-248c69d0252e"]], \
"Subsection",
 CellChangeTimes->{{3.899972434516239*^9, 3.8999724353950033`*^9}, {
  3.902232708334021*^9, 
  3.902232708618799*^9}},ExpressionUUID->"ec0670d9-fa0b-4157-8981-\
cafe30463420"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Loop", "[", "14", "]"}], " ", "=", " ", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"864", " ", "f", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], 
    RowBox[{"(", 
     RowBox[{"cVss", "-", "cVuu"}], ")"}], " ", "G8", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "9"}], " ", 
       SuperscriptBox["mK", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["mK", "2"], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["m\[Pi]", "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         FractionBox["1", "\[Epsilon]"], "+", 
         RowBox[{"Log", "[", 
          SuperscriptBox["mK", "2"], "]"}]}], ")"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"14", ",", "K"}], "]"}]}], "+", 
      RowBox[{"36", " ", 
       SuperscriptBox["mK", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["mK", "2"], "+", 
         SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         FractionBox["1", "\[Epsilon]"], "+", 
         RowBox[{"Log", "[", 
          SuperscriptBox["mK", "2"], "]"}]}], ")"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"14", ",", "K0"}], "]"}]}], "-", 
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["mK", "4"]}], "+", 
         RowBox[{"7", " ", 
          SuperscriptBox["mK", "2"], " ", 
          SuperscriptBox["m\[Pi]", "2"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["m\[Pi]", "4"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox["1", "\[Epsilon]"], "+", 
         RowBox[{"Log", "[", 
          FractionBox["3", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["mK", "2"]}], "-", 
            SuperscriptBox["m\[Pi]", "2"]}]], "]"}]}], ")"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"14", ",", "\[Eta]8"}], "]"}]}], "+", 
      RowBox[{"18", " ", 
       SuperscriptBox["m\[Pi]", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         FractionBox["1", "\[Epsilon]"], "+", 
         RowBox[{"Log", "[", 
          SuperscriptBox["m\[Pi]", "2"], "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"s", "[", 
          RowBox[{"14", ",", "\[Pi]"}], "]"}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"s", "[", 
           RowBox[{"14", ",", "\[Pi]0"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.899972436805531*^9, 3.899972439124857*^9}, {
   3.899972521115499*^9, 3.899972522129396*^9}, {3.9022334404144173`*^9, 
   3.902233448061007*^9}, 3.902388381328142*^9},
 CellLabel->"In[68]:=",ExpressionUUID->"f51acbe1-0441-4750-975a-4704cf6906b2"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["D", "15"], 
  TraditionalForm]],ExpressionUUID->"54f20e11-0201-4d5a-a9a1-ee85e7058110"]], \
"Subsection",
 CellChangeTimes->{{3.8999726536866217`*^9, 3.899972654504321*^9}, {
  3.902232710131241*^9, 
  3.90223271047902*^9}},ExpressionUUID->"a041fb66-1abd-4027-b238-\
e4552d522544"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Loop", "[", "15", "]"}], " ", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"864", " ", "f", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], 
    RowBox[{"(", 
     RowBox[{"cVdd", "-", "cVuu"}], ")"}], " ", "G8", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"18", " ", 
       SuperscriptBox["mK", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox["1", "\[Epsilon]"], "-", 
         RowBox[{"Log", "[", 
          SuperscriptBox["mK", "2"], "]"}]}], ")"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"15", ",", "K"}], "]"}]}], "+", 
      RowBox[{"72", " ", 
       SuperscriptBox["mK", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox["1", "\[Epsilon]"], "-", 
         RowBox[{"Log", "[", 
          SuperscriptBox["mK", "2"], "]"}]}], ")"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"15", ",", "K0"}], "]"}]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["m\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          SuperscriptBox["mK", "2"]}], "-", 
         SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox["1", "\[Epsilon]"], "-", 
         RowBox[{"Log", "[", 
          SuperscriptBox["m\[Pi]", "2"], "]"}]}], ")"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"15", ",", "\[Pi]"}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"52", " ", 
          SuperscriptBox["mK", "4"]}], "-", 
         RowBox[{"17", " ", 
          SuperscriptBox["mK", "2"], " ", 
          SuperscriptBox["m\[Pi]", "2"]}], "+", 
         SuperscriptBox["m\[Pi]", "4"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox["1", "\[Epsilon]"], "+", 
         RowBox[{"Log", "[", 
          FractionBox["3", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["mK", "2"]}], "-", 
            SuperscriptBox["m\[Pi]", "2"]}]], "]"}]}], ")"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"15", ",", "\[Eta]8"}], "]"}]}], "+", 
      RowBox[{"36", " ", 
       SuperscriptBox["mK", "2"], " ", 
       SuperscriptBox["m\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox["1", "\[Epsilon]"], "-", 
         RowBox[{"Log", "[", 
          SuperscriptBox["m\[Pi]", "2"], "]"}]}], ")"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"15", ",", "\[Pi]0"}], "]"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.899972656517898*^9, 3.899972663830957*^9}, 
   3.899972835918723*^9, {3.902233459374991*^9, 3.902233466793985*^9}, 
   3.902388517368112*^9},
 CellLabel->"In[69]:=",ExpressionUUID->"feff766a-d138-42ac-8697-3da9809673d2"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["D", "16"], 
  TraditionalForm]],ExpressionUUID->"243a0af3-5fcd-4d05-821f-407bd4471211"]], \
"Subsection",
 CellChangeTimes->{{3.8999729094025497`*^9, 3.8999729107556257`*^9}, {
  3.902232712665958*^9, 
  3.902232713024362*^9}},ExpressionUUID->"d7f4d540-0ef7-4766-9aca-\
f8c765358e13"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Loop", "[", "16", "]"}], " ", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"1728", " ", "f", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["mK", "2"], "-", 
        SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
      SuperscriptBox["\[Pi]", "2"]}]], 
    RowBox[{"(", 
     RowBox[{"cVss", "-", "cVuu"}], ")"}], " ", "G8", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            FractionBox["1", "\[Epsilon]"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"23", " ", 
             SuperscriptBox["mK", "6"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["mK", "4"], " ", 
             SuperscriptBox["m\[Pi]", "2"]}], "-", 
            RowBox[{"30", " ", 
             SuperscriptBox["mK", "2"], " ", 
             SuperscriptBox["m\[Pi]", "4"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["m\[Pi]", "6"]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"23", " ", 
             SuperscriptBox["mK", "6"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["mK", "4"], " ", 
             SuperscriptBox["m\[Pi]", "2"]}], "-", 
            RowBox[{"30", " ", 
             SuperscriptBox["mK", "2"], " ", 
             SuperscriptBox["m\[Pi]", "4"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["m\[Pi]", "6"]}]}], ")"}], " ", 
          RowBox[{"Log", "[", 
           FractionBox["3", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["mK", "2"]}], "-", 
             SuperscriptBox["m\[Pi]", "2"]}]], "]"}]}], "+", 
         RowBox[{"9", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["mK", "6"], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["mK", "4"], " ", 
             SuperscriptBox["m\[Pi]", "2"]}]}], ")"}], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"3", " ", 
             SuperscriptBox["mK", "2"]}], 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["mK", "2"]}], "-", 
             SuperscriptBox["m\[Pi]", "2"]}]], "]"}]}]}], ")"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"16", ",", "K0\[Eta]8"}], "]"}]}], "-", 
      RowBox[{"27", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["mK", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["mK", "2"], "+", 
            SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            SuperscriptBox["mK", "2"], 
            SuperscriptBox["m\[Pi]", "2"]], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["mK", "6"], "+", 
            RowBox[{
             SuperscriptBox["mK", "4"], " ", 
             SuperscriptBox["m\[Pi]", "2"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m\[Pi]", "6"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", 
            FractionBox["1", "\[Epsilon]"], "+", 
            RowBox[{"Log", "[", 
             SuperscriptBox["m\[Pi]", "2"], "]"}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"16", ",", "K0\[Pi]0"}], "]"}]}], "+", 
      RowBox[{"18", " ", 
       SuperscriptBox["m\[Pi]", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["mK", "2"], "-", 
         SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox["1", "\[Epsilon]"], "-", 
         RowBox[{"Log", "[", 
          SuperscriptBox["m\[Pi]", "2"], "]"}]}], ")"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"16", ",", "K\[Pi]"}], "]"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.899972913374372*^9, 3.899972915779846*^9}, {
  3.899972999588983*^9, 3.8999730018662767`*^9}, {3.902233485560906*^9, 
  3.902233490626253*^9}, {3.902389372070958*^9, 3.90238937277219*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"ca1e3fa6-14d1-4572-8830-5733bf776b36"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["D", "17"], 
  TraditionalForm]],ExpressionUUID->"4d99487d-dc67-4909-bad5-95b384ddfbac"]], \
"Subsection",
 CellChangeTimes->{{3.8999730480817423`*^9, 3.8999730493641872`*^9}, {
  3.902232714270187*^9, 
  3.9022327145488787`*^9}},ExpressionUUID->"792410a2-6788-494c-a834-\
c2d5857b8ea7"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Loop", "[", "17", "]"}], " ", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"1728", " ", "f", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["mK", "2"], "-", 
         SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
       SuperscriptBox["\[Pi]", "2"]}]]}], "G8", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"cVdd", "-", "cVuu"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            FractionBox["1", "\[Epsilon]"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"44", " ", 
             SuperscriptBox["mK", "6"]}], "-", 
            RowBox[{"42", " ", 
             SuperscriptBox["mK", "4"], " ", 
             SuperscriptBox["m\[Pi]", "2"]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["mK", "2"], " ", 
             SuperscriptBox["m\[Pi]", "4"]}], "+", 
            SuperscriptBox["m\[Pi]", "6"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"44", " ", 
             SuperscriptBox["mK", "6"]}], "-", 
            RowBox[{"42", " ", 
             SuperscriptBox["mK", "4"], " ", 
             SuperscriptBox["m\[Pi]", "2"]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["mK", "2"], " ", 
             SuperscriptBox["m\[Pi]", "4"]}], "+", 
            SuperscriptBox["m\[Pi]", "6"]}], ")"}], " ", 
          RowBox[{"Log", "[", 
           FractionBox["3", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["mK", "2"]}], "-", 
             SuperscriptBox["m\[Pi]", "2"]}]], "]"}]}], "+", 
         RowBox[{"18", " ", 
          SuperscriptBox["mK", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["mK", "2"]}], "+", 
            SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"3", " ", 
             SuperscriptBox["mK", "2"]}], 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["mK", "2"]}], "-", 
             SuperscriptBox["m\[Pi]", "2"]}]], "]"}]}]}], ")"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"17", ",", "K0\[Eta]8"}], "]"}]}], "+", 
      RowBox[{"27", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "cVdd"}], "+", "cVuu"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["mK", "6"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            SuperscriptBox["mK", "2"], 
            SuperscriptBox["m\[Pi]", "2"]], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["mK", "6"]}], "-", 
            RowBox[{
             SuperscriptBox["mK", "2"], " ", 
             SuperscriptBox["m\[Pi]", "4"]}], "-", 
            SuperscriptBox["m\[Pi]", "6"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", 
            FractionBox["1", "\[Epsilon]"], "+", 
            RowBox[{"Log", "[", 
             SuperscriptBox["m\[Pi]", "2"], "]"}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"17", ",", "K0\[Pi]0"}], "]"}]}], "+", 
      RowBox[{"18", " ", 
       RowBox[{"(", 
        RowBox[{"cVdd", "-", "cVuu"}], ")"}], " ", 
       SuperscriptBox["mK", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["mK", "2"], "-", 
         SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox["1", "\[Epsilon]"], "-", 
         RowBox[{"Log", "[", 
          SuperscriptBox["mK", "2"], "]"}]}], ")"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"17", ",", "K\[Pi]"}], "]"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8999730512204742`*^9, 3.899973054022807*^9}, {
   3.899973160846561*^9, 3.899973161625108*^9}, {3.902233502356176*^9, 
   3.902233511337656*^9}, 3.902389430076105*^9},
 CellLabel->"In[71]:=",ExpressionUUID->"e4cbac58-1404-4a90-bb2e-11e3882a7a04"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["D", "18"], 
  TraditionalForm]],ExpressionUUID->"e2b50c72-bd2e-42e9-8289-67877f637f53"]], \
"Subsection",
 CellChangeTimes->{{3.899973204343045*^9, 3.899973209236822*^9}, {
  3.900042998942547*^9, 3.900043001608539*^9}, {3.902232715591943*^9, 
  3.9022327159408083`*^9}},ExpressionUUID->"0bffe810-f724-4365-802b-\
4cc3720f92bd"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Loop", "[", "18", "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"96", " ", "f", " ", 
       SuperscriptBox["\[Pi]", "2"]}]]}], "G8", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"cVdd", "+", 
         RowBox[{"3", " ", "cVss"}], "-", 
         RowBox[{"4", " ", "cVuu"}]}], ")"}], " ", 
       SuperscriptBox["mK", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         FractionBox["1", "\[Epsilon]"], "+", 
         RowBox[{"Log", "[", 
          SuperscriptBox["mK", "2"], "]"}]}], ")"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"18", ",", "K"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "cVdd"}], "-", 
         RowBox[{"3", " ", "cVss"}], "-", "cVuu"}], ")"}], " ", 
       SuperscriptBox["mK", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         FractionBox["1", "\[Epsilon]"], "+", 
         RowBox[{"Log", "[", 
          SuperscriptBox["mK", "2"], "]"}]}], ")"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"18", ",", "K0"}], "]"}]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"cVdd", "-", "cVuu"}], ")"}], " ", 
       SuperscriptBox["mK", "2"], " ", 
       SuperscriptBox["m\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         FractionBox["1", "\[Epsilon]"], "+", 
         RowBox[{"Log", "[", 
          SuperscriptBox["m\[Pi]", "2"], "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"s", "[", 
           RowBox[{"18", ",", "\[Pi]"}], "]"}]}], "+", 
         RowBox[{"s", "[", 
          RowBox[{"18", ",", "\[Pi]0"}], "]"}]}], ")"}]}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9000429901073627`*^9, 3.9000430179248*^9}, {
   3.902233524780016*^9, 3.902233531243868*^9}, 3.902389482715745*^9},
 CellLabel->"In[72]:=",ExpressionUUID->"e28a5564-f174-45ee-8f53-0fc0f8aa4321"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["D", "19"], 
  TraditionalForm]],ExpressionUUID->"2fa2b117-7608-4ea4-abc3-da8792b490b8"]], \
"Subsection",
 CellChangeTimes->{{3.8999732114223223`*^9, 3.8999732130280733`*^9}, {
  3.9022327173259497`*^9, 
  3.902232717783865*^9}},ExpressionUUID->"d25c1d2e-7e9c-474e-805d-\
5e24236ec0ab"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Loop", "[", "19", "]"}], " ", "=", " ", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"96", " ", "f", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "G8", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "cVss"}], "+", "cVuu"}], ")"}], " ", 
       SuperscriptBox["mK", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox["1", "\[Epsilon]"], "-", 
         RowBox[{"Log", "[", 
          SuperscriptBox["mK", "2"], "]"}]}], ")"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"19", ",", "K"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "cVdd"}], "-", 
         RowBox[{"4", " ", "cVss"}], "+", "cVuu"}], ")"}], " ", 
       SuperscriptBox["mK", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox["1", "\[Epsilon]"], "-", 
         RowBox[{"Log", "[", 
          SuperscriptBox["mK", "2"], "]"}]}], ")"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"19", ",", "K0"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "cVdd"}], "+", "cVss", "-", 
         RowBox[{"4", " ", "cVuu"}]}], ")"}], " ", 
       SuperscriptBox["m\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         FractionBox["1", "\[Epsilon]"], "+", 
         RowBox[{"Log", "[", 
          SuperscriptBox["m\[Pi]", "2"], "]"}]}], ")"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"19", ",", "\[Pi]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"cVss", "-", "cVuu"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", 
          SuperscriptBox["mK", "2"]}], "+", 
         SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox["1", "\[Epsilon]"], "+", 
         RowBox[{"Log", "[", 
          FractionBox["3", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["mK", "2"]}], "-", 
            SuperscriptBox["m\[Pi]", "2"]}]], "]"}]}], ")"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"19", ",", "\[Eta]8"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"cVss", "-", "cVuu"}], ")"}], " ", 
       SuperscriptBox["m\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         FractionBox["1", "\[Epsilon]"], "+", 
         RowBox[{"Log", "[", 
          SuperscriptBox["m\[Pi]", "2"], "]"}]}], ")"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"19", ",", "\[Pi]0"}], "]"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.899973318380168*^9, 3.8999733313732033`*^9}, {
   3.9022335434154053`*^9, 3.902233554555406*^9}, 3.90238952080418*^9},
 CellLabel->"In[73]:=",ExpressionUUID->"ed285035-15a7-46fd-bf9c-cc73d776abaf"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["D", "20"], 
  TraditionalForm]],ExpressionUUID->"1930fd04-5c9a-46dc-a306-c718e49a6ef6"]], \
"Subsection",
 CellChangeTimes->{{3.8999733438274317`*^9, 3.8999733543949137`*^9}, {
  3.900043065173044*^9, 3.9000430656307487`*^9}, {3.902232718829688*^9, 
  3.902232719104101*^9}},ExpressionUUID->"b5f9bee3-a3c2-4784-9890-\
b901cc393f66"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Loop", "[", "20", "]"}], "=", " ", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"32", " ", "f", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "G8", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"cVss", "-", "cVuu"}], ")"}], " ", 
       SuperscriptBox["mK", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         FractionBox["1", "\[Epsilon]"], "+", 
         RowBox[{"Log", "[", 
          SuperscriptBox["mK", "2"], "]"}]}], ")"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"20", ",", "K"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"cVdd", "-", "cVss"}], ")"}], " ", 
       SuperscriptBox["mK", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         FractionBox["1", "\[Epsilon]"], "+", 
         RowBox[{"Log", "[", 
          SuperscriptBox["mK", "2"], "]"}]}], ")"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"20", ",", "K0"}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"cVdd", "-", "cVuu"}], ")"}], " ", 
       SuperscriptBox["mK", "2"], " ", 
       SuperscriptBox["m\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         FractionBox["1", "\[Epsilon]"], "+", 
         RowBox[{"Log", "[", 
          SuperscriptBox["m\[Pi]", "2"], "]"}]}], ")"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"20", ",", "\[Pi]"}], "]"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.900043060340192*^9, 3.900043063274124*^9}, {
   3.902233565034748*^9, 3.9022335732343397`*^9}, 3.902389566063856*^9},
 CellLabel->"In[74]:=",ExpressionUUID->"aa13ec9a-e434-4751-a5ca-dba1301b1e66"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["D", "21"], 
  TraditionalForm]],ExpressionUUID->"09b5a0c9-893e-42e2-85e0-b72baa57584e"]], \
"Subsection",
 CellChangeTimes->{{3.899973356402368*^9, 3.899973357818159*^9}, {
  3.9022327203553543`*^9, 
  3.9022327206772337`*^9}},ExpressionUUID->"83aa7710-5d35-4f3a-8b73-\
3f351bcd23ab"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Loop", "[", "21", "]"}], " ", "=", " ", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"32", " ", "f", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "G8", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"(", 
        RowBox[{"cVss", "-", "cVuu"}], ")"}], " ", 
       SuperscriptBox["mK", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         FractionBox["1", "\[Epsilon]"], "+", 
         RowBox[{"Log", "[", 
          SuperscriptBox["mK", "2"], "]"}]}], ")"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"21", ",", "K"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"cVdd", "-", "cVss"}], ")"}], " ", 
       SuperscriptBox["mK", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         FractionBox["1", "\[Epsilon]"], "+", 
         RowBox[{"Log", "[", 
          SuperscriptBox["mK", "2"], "]"}]}], ")"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"21", ",", "K0"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"cVdd", "-", "cVuu"}], ")"}], " ", 
       SuperscriptBox["m\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         FractionBox["1", "\[Epsilon]"], "+", 
         RowBox[{"Log", "[", 
          SuperscriptBox["m\[Pi]", "2"], "]"}]}], ")"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"21", ",", "\[Pi]"}], "]"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.89997345203288*^9, 3.899973459020112*^9}, {
   3.902233586059271*^9, 3.902233592077343*^9}, 3.902389615214851*^9},
 CellLabel->"In[75]:=",ExpressionUUID->"c5d848cb-4255-4a24-bedb-8c83027f0801"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Counterterm graphs ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["C", 
    RowBox[{"1", "-", "10"}]], TraditionalForm]],ExpressionUUID->
  "4f34058c-af51-474b-8c50-e3dd88f018c8"]
}], "Section",
 CellChangeTimes->{{3.900043918962789*^9, 3.900043920893175*^9}, {
  3.9022336458894577`*^9, 3.902233652009495*^9}, {3.902299571696052*^9, 
  3.902299572199575*^9}, {3.902392264707177*^9, 3.9023922708336983`*^9}, {
  3.9023968780746326`*^9, 
  3.902396909769697*^9}},ExpressionUUID->"304db979-6d08-43bc-9ec4-\
cda99492ca43"],

Cell[TextData[{
 "For the counterterms we give the amplitudes in terms of the low energy \
constants L and LWeak, which are the sum of the renormalized LEC and a \
divergent piece, i.e.,\n",
 Cell[BoxData[
  FormBox[
   RowBox[{"L", "[", "i", "]"}], TraditionalForm]],ExpressionUUID->
  "15db9181-277d-4f4c-8c15-8d164bac6af6"],
 " = Lren[i] + ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Lambda]", "div"], " ", "*", " ", 
    RowBox[{"\[CapitalGamma]QCD", "[", "i", "]"}]}], TraditionalForm]],
  ExpressionUUID->"1005a5ba-ca5d-4726-adc0-bc1e99faf599"],
 ", etc where\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Lambda]", "div"], "=", " ", 
    RowBox[{
     FractionBox[
      SuperscriptBox["\[Mu]", 
       RowBox[{"d", "-", "4"}]], 
      RowBox[{"32", 
       SuperscriptBox["\[Pi]", "2"]}]], "*", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox["2", 
         RowBox[{"d", "-", "4"}]], " ", "-", " ", "1"}], ")"}], "."}]}]}], 
   TraditionalForm]],ExpressionUUID->"04be722f-dd8b-486e-b08c-186b7494a71a"]
}], "Text",
 CellChangeTimes->{{3.900045362462784*^9, 3.900045563618651*^9}, {
  3.902298379997457*^9, 3.9022984078408957`*^9}, {3.9022984733391523`*^9, 
  3.902298497950335*^9}, {3.90965788676125*^9, 3.909657886776004*^9}, {
  3.9098260865066423`*^9, 
  3.909826094546556*^9}},ExpressionUUID->"42ffcbc5-da82-4258-ad82-\
3bf315e04fc4"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["C", "1"], TraditionalForm]],
 FormatType->
  "TraditionalForm",ExpressionUUID->"f270285c-0b4b-444f-b5df-d15e40934348"]], \
"Subsection",
 CellChangeTimes->{{3.900045568045802*^9, 
  3.900045570259036*^9}},ExpressionUUID->"a0cea9aa-57af-4f12-b323-\
fe8ff0ba08c0"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CTerm", " ", "[", "1", "]"}], " ", "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{"kq32", "+", "kQ32"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["mK", "2"], "-", 
        SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["ma", "2"], " ", 
         RowBox[{"L", "[", "5", "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["m\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"L", "[", "4", "]"}]}], "+", 
           RowBox[{"L", "[", "5", "]"}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["mK", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            RowBox[{"L", "[", "4", "]"}]}], "+", 
           RowBox[{"L", "[", "5", "]"}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"f", " ", 
      SuperscriptBox["f\[Pi]", "2"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.900045654947174*^9, 3.90004566214892*^9}, 
   3.902390492917224*^9, {3.909657886784667*^9, 3.9096578867889957`*^9}},
 CellLabel->
  "In[3008]:=",ExpressionUUID->"a41f7dee-f821-4007-a1ac-3968fd902c91"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["C", "2"], 
  TraditionalForm]],ExpressionUUID->"c6a52467-04a6-4bf9-910a-31f1960a21b1"]], \
"Subsection",
 CellChangeTimes->{{3.900045664733378*^9, 
  3.900045666844136*^9}},ExpressionUUID->"4e0f531c-dbd1-48a6-a7b9-\
98486e25b29e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CTerm", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{"G8p", " ", 
     RowBox[{"(", 
      FractionBox[
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{"cAdd", "+", "cAss", "+", "cAuu", "+", 
          RowBox[{"2", " ", "cGG"}]}], ")"}], " ", 
        SuperscriptBox["ma", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["mK", "2"], "-", 
          SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"L\[Theta]", "[", "1", "]"}], "-", 
          RowBox[{"L\[Theta]", "[", "2", "]"}]}], ")"}]}], "f"], ")"}]}], "+", 
    RowBox[{"G8", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", "cAuu", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["mK", "2"], "-", 
           SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["ma", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"N8", "[", "5", "]"}], "-", 
              RowBox[{"N8", "[", "9", "]"}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["m\[Pi]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"N8", "[", "5", "]"}], "+", 
              RowBox[{"N8", "[", "6", "]"}], "+", 
              RowBox[{"N8", "[", "8", "]"}], "+", 
              RowBox[{"N8", "[", "9", "]"}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["mK", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"N8", "[", "5", "]"}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"N8", "[", "8", "]"}]}], "+", 
              RowBox[{"N8", "[", "9", "]"}]}], ")"}]}]}], ")"}]}], "f"], "+", 
       
       RowBox[{
        FractionBox["1", "f"], "cGG", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", 
           SuperscriptBox["ma", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["mK", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", 
                   RowBox[{"3", " ", "\[Kappa]d"}], "+", "\[Kappa]u"}], ")"}],
                  " ", 
                 RowBox[{"N8", "[", "5", "]"}]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", " ", "\[Kappa]d"}], "+", "\[Kappa]u"}], ")"}],
                  " ", 
                 RowBox[{"N8", "[", "8", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", 
                   RowBox[{"3", " ", "\[Kappa]d"}], "+", 
                   RowBox[{"3", " ", "\[Kappa]u"}]}], ")"}], " ", 
                 RowBox[{"N8", "[", "9", "]"}]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["m\[Pi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"N8", "[", "8", "]"}]}], "+", 
                RowBox[{"\[Kappa]u", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"N8", "[", "5", "]"}], "+", 
                   RowBox[{"N8", "[", "8", "]"}], "-", 
                   RowBox[{"N8", "[", "9", "]"}]}], ")"}]}], "+", 
                RowBox[{"\[Kappa]d", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"N8", "[", "5", "]"}], "+", 
                   RowBox[{"2", " ", 
                    RowBox[{"N8", "[", "8", "]"}]}], "+", 
                   RowBox[{"N8", "[", "9", "]"}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["m\[Pi]", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"N8", "[", "6", "]"}]}], "+", 
             RowBox[{"N8", "[", "8", "]"}], "-", 
             RowBox[{"N8", "[", "11", "]"}], "+", 
             RowBox[{"\[Kappa]d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"N8", "[", "5", "]"}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"N8", "[", "6", "]"}]}], "-", 
                RowBox[{"N8", "[", "8", "]"}], "-", 
                RowBox[{"N8", "[", "9", "]"}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"N8", "[", "10", "]"}]}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"N8", "[", "12", "]"}]}], "-", 
                RowBox[{"4", " ", 
                 RowBox[{"N8", "[", "13", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"\[Kappa]u", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"N8", "[", "5", "]"}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"N8", "[", "6", "]"}]}], "+", 
                RowBox[{"N8", "[", "9", "]"}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"N8", "[", "10", "]"}]}], "+", 
                RowBox[{"N8", "[", "11", "]"}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"N8", "[", "12", "]"}]}], "-", 
                RowBox[{"4", " ", 
                 RowBox[{"N8", "[", "13", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"N8", "[", "13", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["mK", "2"], " ", 
           SuperscriptBox["m\[Pi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", "\[Kappa]d"}], "+", "\[Kappa]u"}], ")"}], 
              " ", 
              RowBox[{"N8", "[", "5", "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                RowBox[{"4", " ", "\[Kappa]d"}], "+", 
                RowBox[{"4", " ", "\[Kappa]u"}]}], ")"}], " ", 
              RowBox[{"N8", "[", "6", "]"}]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"N8", "[", "8", "]"}]}], "+", 
             RowBox[{"3", " ", "\[Kappa]d", " ", 
              RowBox[{"N8", "[", "8", "]"}]}], "+", 
             RowBox[{"\[Kappa]u", " ", 
              RowBox[{"N8", "[", "8", "]"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"N8", "[", "10", "]"}]}], "-", 
             RowBox[{"2", " ", "\[Kappa]d", " ", 
              RowBox[{"N8", "[", "10", "]"}]}], "-", 
             RowBox[{"4", " ", "\[Kappa]u", " ", 
              RowBox[{"N8", "[", "10", "]"}]}], "+", 
             RowBox[{"N8", "[", "11", "]"}], "-", 
             RowBox[{"\[Kappa]u", " ", 
              RowBox[{"N8", "[", "11", "]"}]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"N8", "[", "12", "]"}]}], "-", 
             RowBox[{"6", " ", "\[Kappa]d", " ", 
              RowBox[{"N8", "[", "12", "]"}]}], "-", 
             RowBox[{"6", " ", "\[Kappa]u", " ", 
              RowBox[{"N8", "[", "12", "]"}]}], "+", 
             RowBox[{"6", " ", 
              RowBox[{"N8", "[", "13", "]"}]}], "-", 
             RowBox[{"8", " ", "\[Kappa]d", " ", 
              RowBox[{"N8", "[", "13", "]"}]}], "-", 
             RowBox[{"8", " ", "\[Kappa]u", " ", 
              RowBox[{"N8", "[", "13", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["mK", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"N8", "[", "6", "]"}], "-", 
                RowBox[{"N8", "[", "9", "]"}], "-", 
                RowBox[{"N8", "[", "10", "]"}], "-", 
                RowBox[{"N8", "[", "11", "]"}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"N8", "[", "12", "]"}]}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"N8", "[", "13", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"\[Kappa]d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"N8", "[", "5", "]"}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"N8", "[", "6", "]"}]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"N8", "[", "8", "]"}]}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"N8", "[", "9", "]"}]}], "+", 
                RowBox[{"4", " ", 
                 RowBox[{"N8", "[", "12", "]"}]}], "+", 
                RowBox[{"4", " ", 
                 RowBox[{"N8", "[", "13", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"\[Kappa]u", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"N8", "[", "5", "]"}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"N8", "[", "6", "]"}]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"N8", "[", "8", "]"}]}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"N8", "[", "9", "]"}]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"N8", "[", "10", "]"}]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"N8", "[", "11", "]"}]}], "+", 
                RowBox[{"4", " ", 
                 RowBox[{"N8", "[", "12", "]"}]}], "+", 
                RowBox[{"4", " ", 
                 RowBox[{"N8", "[", "13", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{
        FractionBox["1", "f"], "cAdd", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["ma", "4"], " ", 
           RowBox[{"N8", "[", "20", "]"}]}], "-", 
          RowBox[{
           SuperscriptBox["ma", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["m\[Pi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"N8", "[", "5", "]"}]}], "+", 
                RowBox[{"N8", "[", "8", "]"}], "+", 
                RowBox[{"N8", "[", "20", "]"}], "-", 
                RowBox[{"N8", "[", "21", "]"}], "-", 
                RowBox[{"N8", "[", "23", "]"}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["mK", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"N8", "[", "8", "]"}]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"N8", "[", "9", "]"}]}], "+", 
                RowBox[{"N8", "[", "20", "]"}], "+", 
                RowBox[{"N8", "[", "21", "]"}], "-", 
                RowBox[{"N8", "[", "23", "]"}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["mK", "2"], "-", 
             SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["mK", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"N8", "[", "8", "]"}]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"N8", "[", "9", "]"}]}], "-", 
                RowBox[{"N8", "[", "21", "]"}], "-", 
                RowBox[{"N8", "[", "23", "]"}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["m\[Pi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"N8", "[", "5", "]"}]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"N8", "[", "6", "]"}]}], "+", 
                RowBox[{"N8", "[", "8", "]"}], "+", 
                RowBox[{"N8", "[", "21", "]"}], "+", 
                RowBox[{"N8", "[", "23", "]"}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], "-", 
       RowBox[{
        FractionBox["1", "f"], "cVdd", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["ma", "4"], " ", 
           RowBox[{"N8", "[", "20", "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["mK", "2"], "-", 
             SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["mK", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"N8", "[", "5", "]"}]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"N8", "[", "8", "]"}]}], "-", 
                RowBox[{"N8", "[", "21", "]"}], "-", 
                RowBox[{"N8", "[", "23", "]"}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["m\[Pi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"N8", "[", "8", "]"}], "+", 
                RowBox[{"N8", "[", "21", "]"}], "+", 
                RowBox[{"N8", "[", "23", "]"}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["ma", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["mK", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"N8", "[", "5", "]"}]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"N8", "[", "8", "]"}]}], "-", 
                RowBox[{"N8", "[", "20", "]"}], "-", 
                RowBox[{"N8", "[", "21", "]"}], "+", 
                RowBox[{"N8", "[", "23", "]"}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["m\[Pi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"N8", "[", "8", "]"}], "-", 
                RowBox[{"N8", "[", "20", "]"}], "+", 
                RowBox[{"N8", "[", "21", "]"}], "+", 
                RowBox[{"N8", "[", "23", "]"}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{
        FractionBox["1", "f"], "cVss", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["ma", "4"], " ", 
           RowBox[{"N8", "[", "20", "]"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["mK", "2"], "-", 
             SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["m\[Pi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"N8", "[", "8", "]"}], "-", 
                RowBox[{"N8", "[", "21", "]"}], "-", 
                RowBox[{"N8", "[", "23", "]"}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["mK", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"N8", "[", "5", "]"}]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"N8", "[", "8", "]"}]}], "+", 
                RowBox[{"N8", "[", "21", "]"}], "+", 
                RowBox[{"N8", "[", "23", "]"}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["ma", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["mK", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"N8", "[", "5", "]"}]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"N8", "[", "8", "]"}]}], "-", 
                RowBox[{"N8", "[", "20", "]"}], "-", 
                RowBox[{"N8", "[", "21", "]"}], "+", 
                RowBox[{"N8", "[", "23", "]"}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["m\[Pi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"N8", "[", "8", "]"}], "-", 
                RowBox[{"N8", "[", "20", "]"}], "+", 
                RowBox[{"N8", "[", "21", "]"}], "+", 
                RowBox[{"N8", "[", "23", "]"}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"3", " ", "f"}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", "cVuu", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["mK", "2"], "-", 
             SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["m\[Pi]", "2"], " ", 
              RowBox[{"N8", "[", "8", "]"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["mK", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"N8", "[", "5", "]"}], "+", 
                RowBox[{"N8", "[", "8", "]"}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SqrtBox["2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["ma", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["m\[Pi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", 
                    SqrtBox["3"]}], " ", "\[Theta]\[Eta]8a", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"N8", "[", "5", "]"}]}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"N8", "[", "8", "]"}]}]}], ")"}]}], "+", 
                   RowBox[{"3", " ", "\[Theta]\[Pi]a", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"N8", "[", "8", "]"}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"N8", "[", "9", "]"}]}]}], ")"}]}]}], ")"}]}], 
                "+", 
                RowBox[{
                 SuperscriptBox["mK", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"6", " ", "\[Theta]\[Pi]a", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"N8", "[", "5", "]"}], "+", 
                    RowBox[{"N8", "[", "8", "]"}]}], ")"}]}], "-", 
                   RowBox[{"2", " ", 
                    SqrtBox["3"], " ", "\[Theta]\[Eta]8a", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"N8", "[", "5", "]"}]}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"N8", "[", "8", "]"}], "+", 
                    RowBox[{"N8", "[", "9", "]"}]}], ")"}]}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["mK", "2"], " ", 
              SuperscriptBox["m\[Pi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", "\[Theta]\[Pi]a", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"N8", "[", "5", "]"}], "+", 
                   RowBox[{"N8", "[", "8", "]"}]}], ")"}]}], "+", 
                RowBox[{
                 SqrtBox["3"], " ", "\[Theta]\[Eta]8a", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    RowBox[{"N8", "[", "5", "]"}]}], "+", 
                   RowBox[{"4", " ", 
                    RowBox[{"N8", "[", "6", "]"}]}], "+", 
                   RowBox[{"2", " ", 
                    RowBox[{"N8", "[", "8", "]"}]}], "-", 
                   RowBox[{"2", " ", 
                    RowBox[{"N8", "[", "10", "]"}]}], "-", 
                   RowBox[{"6", " ", 
                    RowBox[{"N8", "[", "12", "]"}]}], "-", 
                   RowBox[{"8", " ", 
                    RowBox[{"N8", "[", "13", "]"}]}]}], ")"}]}]}], ")"}]}], 
             "+", 
             RowBox[{"2", " ", 
              SqrtBox["3"], " ", 
              SuperscriptBox["mK", "4"], " ", "\[Theta]\[Eta]8a", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"N8", "[", "5", "]"}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"N8", "[", "6", "]"}]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"N8", "[", "8", "]"}]}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"N8", "[", "9", "]"}]}], "+", 
                RowBox[{"4", " ", 
                 RowBox[{"N8", "[", "12", "]"}]}], "+", 
                RowBox[{"4", " ", 
                 RowBox[{"N8", "[", "13", "]"}]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["m\[Pi]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", "\[Theta]\[Pi]a", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"N8", "[", "8", "]"}], "+", 
                   RowBox[{"2", " ", 
                    RowBox[{"N8", "[", "9", "]"}]}]}], ")"}]}], "+", 
                RowBox[{
                 SqrtBox["3"], " ", "\[Theta]\[Eta]8a", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    RowBox[{"N8", "[", "5", "]"}]}], "-", 
                   RowBox[{"4", " ", 
                    RowBox[{"N8", "[", "6", "]"}]}], "+", 
                   RowBox[{"N8", "[", "8", "]"}], "+", 
                   RowBox[{"4", " ", 
                    RowBox[{"N8", "[", "10", "]"}]}], "+", 
                   RowBox[{"4", " ", 
                    RowBox[{"N8", "[", "12", "]"}]}], "+", 
                   RowBox[{"8", " ", 
                    RowBox[{"N8", "[", "13", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}], "+", 
          RowBox[{"3", " ", "cAss", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["ma", "4"]}], " ", 
              RowBox[{"N8", "[", "20", "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["ma", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["m\[Pi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"N8", "[", "8", "]"}], "+", 
                   RowBox[{"2", " ", 
                    RowBox[{"N8", "[", "9", "]"}]}], "+", 
                   RowBox[{"N8", "[", "20", "]"}], "-", 
                   RowBox[{"N8", "[", "21", "]"}], "-", 
                   RowBox[{"N8", "[", "23", "]"}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["mK", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    RowBox[{"N8", "[", "5", "]"}]}], "+", 
                   RowBox[{"2", " ", 
                    RowBox[{"N8", "[", "8", "]"}]}], "+", 
                   RowBox[{"N8", "[", "20", "]"}], "+", 
                   RowBox[{"N8", "[", "21", "]"}], "-", 
                   RowBox[{"N8", "[", "23", "]"}]}], ")"}]}]}], ")"}]}], "+", 
             
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["mK", "2"], "-", 
                SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["mK", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    RowBox[{"N8", "[", "5", "]"}]}], "+", 
                   RowBox[{"4", " ", 
                    RowBox[{"N8", "[", "6", "]"}]}], "+", 
                   RowBox[{"2", " ", 
                    RowBox[{"N8", "[", "8", "]"}]}], "+", 
                   RowBox[{"N8", "[", "21", "]"}], "+", 
                   RowBox[{"N8", "[", "23", "]"}]}], ")"}]}], "-", 
                RowBox[{
                 SuperscriptBox["m\[Pi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    RowBox[{"N8", "[", "6", "]"}]}], "-", 
                   RowBox[{"N8", "[", "8", "]"}], "-", 
                   RowBox[{"2", " ", 
                    RowBox[{"N8", "[", "9", "]"}]}], "+", 
                   RowBox[{"N8", "[", "21", "]"}], "+", 
                   RowBox[{"N8", "[", "23", "]"}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}]}], ")"}]}], "+", " ", 
    RowBox[{"G8", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{
         FractionBox["1", "f"], 
         RowBox[{"2", " ", "cAdd", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["mK", "2"], "-", 
            SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["m\[Pi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"N8\[Theta]", "[", "1", "]"}], "-", 
               RowBox[{"N8\[Theta]", "[", "2", "]"}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"N8\[Theta]", "[", "3", "]"}]}], "+", 
               RowBox[{"N8\[Theta]", "[", "4", "]"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["mK", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"N8\[Theta]", "[", "1", "]"}], "-", 
               RowBox[{"N8\[Theta]", "[", "2", "]"}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"N8\[Theta]", "[", "3", "]"}], "+", 
                  RowBox[{"N8\[Theta]", "[", "4", "]"}]}], ")"}]}]}], ")"}]}],
             "+", 
            RowBox[{
             SuperscriptBox["ma", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"N8\[Theta]", "[", "1", "]"}], "+", 
               RowBox[{"N8\[Theta]", "[", "2", "]"}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"N8\[Theta]", "[", "3", "]"}]}], "-", 
               RowBox[{"N8\[Theta]", "[", "5", "]"}]}], ")"}]}]}], 
           ")"}]}]}]}], "-", 
       FractionBox[
        RowBox[{"2", " ", "cAss", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["mK", "2"], "-", 
           SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["m\[Pi]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"N8\[Theta]", "[", "1", "]"}], "-", 
              RowBox[{"N8\[Theta]", "[", "2", "]"}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"N8\[Theta]", "[", "3", "]"}]}], "+", 
              RowBox[{"N8\[Theta]", "[", "4", "]"}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["mK", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"N8\[Theta]", "[", "1", "]"}], "-", 
              RowBox[{"N8\[Theta]", "[", "2", "]"}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"N8\[Theta]", "[", "3", "]"}], "+", 
                 RowBox[{"N8\[Theta]", "[", "4", "]"}]}], ")"}]}]}], ")"}]}], 
           "+", 
           RowBox[{
            SuperscriptBox["ma", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"N8\[Theta]", "[", "1", "]"}], "+", 
              RowBox[{"N8\[Theta]", "[", "2", "]"}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"N8\[Theta]", "[", "3", "]"}]}], "-", 
              RowBox[{"N8\[Theta]", "[", "5", "]"}]}], ")"}]}]}], ")"}]}], 
        "f"], "-", 
       FractionBox[
        RowBox[{"2", " ", "cAuu", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["mK", "2"], "-", 
           SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["m\[Pi]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"N8\[Theta]", "[", "1", "]"}], "-", 
              RowBox[{"N8\[Theta]", "[", "2", "]"}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"N8\[Theta]", "[", "3", "]"}]}], "+", 
              RowBox[{"N8\[Theta]", "[", "4", "]"}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["mK", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"N8\[Theta]", "[", "1", "]"}], "-", 
              RowBox[{"N8\[Theta]", "[", "2", "]"}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"N8\[Theta]", "[", "3", "]"}], "+", 
                 RowBox[{"N8\[Theta]", "[", "4", "]"}]}], ")"}]}]}], ")"}]}], 
           "+", 
           RowBox[{
            SuperscriptBox["ma", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"N8\[Theta]", "[", "1", "]"}], "+", 
              RowBox[{"N8\[Theta]", "[", "2", "]"}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"N8\[Theta]", "[", "3", "]"}]}], "-", 
              RowBox[{"N8\[Theta]", "[", "5", "]"}]}], ")"}]}]}], ")"}]}], 
        "f"], "-", 
       FractionBox[
        RowBox[{"4", " ", "cGG", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["mK", "2"], "-", 
           SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["m\[Pi]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"N8\[Theta]", "[", "1", "]"}], "-", 
              RowBox[{"N8\[Theta]", "[", "2", "]"}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"N8\[Theta]", "[", "3", "]"}]}], "+", 
              RowBox[{"N8\[Theta]", "[", "4", "]"}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["mK", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"N8\[Theta]", "[", "1", "]"}], "-", 
              RowBox[{"N8\[Theta]", "[", "2", "]"}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"N8\[Theta]", "[", "3", "]"}], "+", 
                 RowBox[{"N8\[Theta]", "[", "4", "]"}]}], ")"}]}]}], ")"}]}], 
           "+", 
           RowBox[{
            SuperscriptBox["ma", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"N8\[Theta]", "[", "1", "]"}], "+", 
              RowBox[{"N8\[Theta]", "[", "2", "]"}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"N8\[Theta]", "[", "3", "]"}]}], "-", 
              RowBox[{"N8\[Theta]", "[", "5", "]"}]}], ")"}]}]}], ")"}]}], 
        "f"]}], ")"}]}], "+", " ", 
    RowBox[{"G8p", " ", 
     FractionBox["1", 
      RowBox[{"3", " ", "f", " ", 
       SuperscriptBox["mK", "2"]}]], "4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "cAdd", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["ma", "2"]}], " ", 
           SuperscriptBox["mK", "2"], " ", 
           SuperscriptBox["m\[Pi]", "2"], " ", 
           RowBox[{"L", "[", "5", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["ma", "2"], " ", 
           SuperscriptBox["m\[Pi]", "4"], " ", 
           RowBox[{"L", "[", "5", "]"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["mK", "6"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"L", "[", "4", "]"}]}], "+", 
             RowBox[{"L", "[", "5", "]"}]}], ")"}]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["mK", "4"], " ", 
           SuperscriptBox["m\[Pi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"L", "[", "4", "]"}]}], "+", 
             RowBox[{"L", "[", "5", "]"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["m\[Pi]", "6"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"L", "[", "4", "]"}]}], "+", 
             RowBox[{"L", "[", "5", "]"}]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{"3", " ", "cAss", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", 
           SuperscriptBox["ma", "2"], " ", 
           SuperscriptBox["mK", "2"], " ", 
           SuperscriptBox["m\[Pi]", "2"], " ", 
           RowBox[{"L", "[", "5", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["ma", "2"], " ", 
           SuperscriptBox["m\[Pi]", "4"], " ", 
           RowBox[{"L", "[", "5", "]"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["mK", "6"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"L", "[", "4", "]"}]}], "+", 
             RowBox[{"L", "[", "5", "]"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["m\[Pi]", "6"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"L", "[", "4", "]"}]}], "+", 
             RowBox[{"L", "[", "5", "]"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["mK", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["ma", "2"], " ", 
              RowBox[{"L", "[", "5", "]"}]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["m\[Pi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"L", "[", "4", "]"}]}], "+", 
                RowBox[{"L", "[", "5", "]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
        "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["mK", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "cVdd", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["mK", "4"], " ", 
              RowBox[{"L", "[", "4", "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["mK", "2"], " ", 
              SuperscriptBox["m\[Pi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"L", "[", "4", "]"}], "+", 
                RowBox[{"L", "[", "5", "]"}]}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{"3", " ", "cVss", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["mK", "2"], " ", 
              SuperscriptBox["m\[Pi]", "2"], " ", 
              RowBox[{"L", "[", "4", "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["mK", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"L", "[", "4", "]"}]}], "+", 
                RowBox[{"L", "[", "5", "]"}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["mK", "2"], "-", 
             SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "cAuu", " ", 
              SuperscriptBox["ma", "2"], " ", 
              RowBox[{"L", "[", "5", "]"}]}], "+", 
             RowBox[{"3", " ", "cVuu", " ", 
              SuperscriptBox["mK", "2"], " ", 
              RowBox[{"L", "[", "5", "]"}]}], "+", 
             RowBox[{
              SqrtBox["6"], " ", 
              SuperscriptBox["ma", "2"], " ", "\[Theta]\[Eta]8a", " ", 
              RowBox[{"L", "[", "5", "]"}]}], "-", 
             RowBox[{"2", " ", 
              SqrtBox["6"], " ", 
              SuperscriptBox["mK", "2"], " ", "\[Theta]\[Eta]8a", " ", 
              RowBox[{"L", "[", "5", "]"}]}], "+", 
             RowBox[{
              SqrtBox["6"], " ", 
              SuperscriptBox["m\[Pi]", "2"], " ", "\[Theta]\[Eta]8a", " ", 
              RowBox[{"L", "[", "5", "]"}]}], "+", 
             RowBox[{"3", " ", 
              SqrtBox["2"], " ", 
              SuperscriptBox["ma", "2"], " ", "\[Theta]\[Pi]a", " ", 
              RowBox[{"L", "[", "5", "]"}]}], "-", 
             RowBox[{"3", " ", 
              SqrtBox["2"], " ", 
              SuperscriptBox["m\[Pi]", "2"], " ", "\[Theta]\[Pi]a", " ", 
              RowBox[{"L", "[", "5", "]"}]}], "+", 
             RowBox[{"16", " ", 
              SqrtBox["6"], " ", 
              SuperscriptBox["mK", "2"], " ", "\[Theta]\[Eta]8a", " ", 
              RowBox[{"L", "[", "7", "]"}]}], "-", 
             RowBox[{"16", " ", 
              SqrtBox["6"], " ", 
              SuperscriptBox["m\[Pi]", "2"], " ", "\[Theta]\[Eta]8a", " ", 
              RowBox[{"L", "[", "7", "]"}]}], "+", 
             RowBox[{"8", " ", 
              SqrtBox["6"], " ", 
              SuperscriptBox["mK", "2"], " ", "\[Theta]\[Eta]8a", " ", 
              RowBox[{"L", "[", "8", "]"}]}], "-", 
             RowBox[{"8", " ", 
              SqrtBox["6"], " ", 
              SuperscriptBox["m\[Pi]", "2"], " ", "\[Theta]\[Eta]8a", " ", 
              RowBox[{"L", "[", "8", "]"}]}], "-", 
             RowBox[{"6", " ", "cGG", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["ma", "2"]}], " ", "\[Kappa]u", " ", 
                 RowBox[{"L", "[", "5", "]"}]}], "+", 
                RowBox[{
                 SuperscriptBox["mK", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Kappa]d", "+", "\[Kappa]u"}], 
                    ")"}], " ", 
                    RowBox[{"L", "[", "5", "]"}]}], "-", 
                   RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Kappa]u"}], ")"}], " ", 
                    RowBox[{"L", "[", "6", "]"}]}], "+", 
                   RowBox[{"8", " ", 
                    RowBox[{"L", "[", "7", "]"}]}], "-", 
                   RowBox[{"8", " ", "\[Kappa]d", " ", 
                    RowBox[{"L", "[", "7", "]"}]}], "-", 
                   RowBox[{"8", " ", "\[Kappa]u", " ", 
                    RowBox[{"L", "[", "7", "]"}]}], "+", 
                   RowBox[{"6", " ", 
                    RowBox[{"L", "[", "8", "]"}]}], "-", 
                   RowBox[{"4", " ", "\[Kappa]d", " ", 
                    RowBox[{"L", "[", "8", "]"}]}], "-", 
                   RowBox[{"6", " ", "\[Kappa]u", " ", 
                    RowBox[{"L", "[", "8", "]"}]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["m\[Pi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Kappa]u"}], ")"}], " ", 
                    RowBox[{"L", "[", "6", "]"}]}], "-", 
                   RowBox[{"4", " ", 
                    RowBox[{"L", "[", "7", "]"}]}], "+", 
                   RowBox[{"8", " ", "\[Kappa]u", " ", 
                    RowBox[{"L", "[", "7", "]"}]}], "+", 
                   RowBox[{"4", " ", "\[Kappa]u", " ", 
                    RowBox[{"L", "[", "8", "]"}]}], "+", 
                   RowBox[{"\[Kappa]d", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"L", "[", "5", "]"}]}], "+", 
                    RowBox[{"8", " ", 
                    RowBox[{"L", "[", "7", "]"}]}], "+", 
                    RowBox[{"4", " ", 
                    RowBox[{"L", "[", "8", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.900390535273944*^9, 3.900390560796921*^9}, {
   3.900390703604361*^9, 3.9003907348628597`*^9}, 3.902297600798215*^9, {
   3.902299458033622*^9, 3.902299463395659*^9}, {3.902391090033382*^9, 
   3.902391090520545*^9}, {3.909657822600644*^9, 3.909657824408023*^9}, {
   3.909659610198792*^9, 3.9096596889164762`*^9}, 3.909659812128536*^9, {
   3.9096605917589417`*^9, 3.9096606155646677`*^9}, {3.9096611048407927`*^9, 
   3.9096611169862223`*^9}, {3.9097315413680983`*^9, 
   3.9097315719532957`*^9}, {3.909806859328476*^9, 3.9098068651333637`*^9}, {
   3.909824026276351*^9, 3.909824028391433*^9}},
 CellLabel->
  "In[4838]:=",ExpressionUUID->"512e87b2-7793-4091-bf19-2d677626dfa1"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["C", "3"], TraditionalForm]],
 FormatType->
  "TraditionalForm",ExpressionUUID->"4037522f-8555-4184-8caf-11b856cc5f65"]], \
"Subsection",
 CellChangeTimes->{{3.900391683398657*^9, 3.9003916975258503`*^9}, {
  3.900392527772139*^9, 
  3.900392528358342*^9}},ExpressionUUID->"16f736b4-3a12-460f-afbc-\
c67958b1718e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CTerm", "[", "3", "]"}], "  ", "=", " ", 
   RowBox[{
    RowBox[{
     FractionBox["G8", 
      RowBox[{"9", " ", "f", " ", 
       SuperscriptBox["mK", "2"]}]], "2", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["mK", "2"], "-", 
       SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "6"}], " ", "cAuu", " ", 
        SuperscriptBox["ma", "2"]}], "+", 
       RowBox[{"3", " ", "cAdd", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["ma", "2"], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["mK", "2"]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["m\[Pi]", "2"]}]}], ")"}]}], "+", 
       RowBox[{"3", " ", "cAss", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["ma", "2"], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["mK", "2"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["m\[Pi]", "2"]}]}], ")"}]}], "-", 
       RowBox[{
        SqrtBox["6"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["ma", "2"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["mK", "2"]}], "+", 
          SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", "\[Theta]\[Eta]8a"}], 
       "+", 
       RowBox[{"9", " ", 
        SqrtBox["2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["ma", "2"]}], "+", 
          SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", "\[Theta]\[Pi]a"}], 
       "+", 
       RowBox[{"6", " ", "cGG", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["ma", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"3", " ", "\[Kappa]u"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["mK", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "\[Kappa]d"}], "-", "\[Kappa]u"}], ")"}]}], 
          "+", 
          RowBox[{
           SuperscriptBox["m\[Pi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", "\[Kappa]d"}], "+", "\[Kappa]u"}], ")"}]}]}], 
         ")"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["m\[Pi]", "2"], " ", 
        RowBox[{"N8", "[", "11", "]"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["mK", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"N8", "[", "10", "]"}], "+", 
          RowBox[{"N8", "[", "11", "]"}]}], ")"}]}]}], ")"}]}], "-", 
    RowBox[{
     FractionBox["G8p", 
      RowBox[{"9", " ", "f", " ", 
       SuperscriptBox["mK", "2"]}]], "16", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["mK", "2"], "-", 
       SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "6"}], " ", "cAuu", " ", 
        SuperscriptBox["ma", "2"]}], "+", 
       RowBox[{"6", " ", "cGG", " ", 
        SuperscriptBox["ma", "2"]}], "+", 
       RowBox[{"6", " ", "cGG", " ", 
        SuperscriptBox["mK", "2"]}], "+", 
       RowBox[{"6", " ", "cGG", " ", 
        SuperscriptBox["m\[Pi]", "2"]}], "+", 
       RowBox[{"3", " ", "cAdd", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["ma", "2"], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["mK", "2"]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["m\[Pi]", "2"]}]}], ")"}]}], "+", 
       RowBox[{"3", " ", "cAss", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["ma", "2"], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["mK", "2"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["m\[Pi]", "2"]}]}], ")"}]}], "-", 
       RowBox[{"3", " ", 
        SqrtBox["6"], " ", 
        SuperscriptBox["ma", "2"], " ", "\[Theta]\[Eta]8a"}], "+", 
       RowBox[{"4", " ", 
        SqrtBox["6"], " ", 
        SuperscriptBox["mK", "2"], " ", "\[Theta]\[Eta]8a"}], "-", 
       RowBox[{
        SqrtBox["6"], " ", 
        SuperscriptBox["m\[Pi]", "2"], " ", "\[Theta]\[Eta]8a"}], "-", 
       RowBox[{"9", " ", 
        SqrtBox["2"], " ", 
        SuperscriptBox["ma", "2"], " ", "\[Theta]\[Pi]a"}], "+", 
       RowBox[{"9", " ", 
        SqrtBox["2"], " ", 
        SuperscriptBox["m\[Pi]", "2"], " ", "\[Theta]\[Pi]a"}], "+", 
       RowBox[{"12", " ", "cGG", " ", 
        SuperscriptBox["mK", "2"], " ", "\[Kappa]d"}], "-", 
       RowBox[{"12", " ", "cGG", " ", 
        SuperscriptBox["m\[Pi]", "2"], " ", "\[Kappa]d"}], "-", 
       RowBox[{"18", " ", "cGG", " ", 
        SuperscriptBox["ma", "2"], " ", "\[Kappa]u"}], "-", 
       RowBox[{"6", " ", "cGG", " ", 
        SuperscriptBox["mK", "2"], " ", "\[Kappa]u"}], "+", 
       RowBox[{"6", " ", "cGG", " ", 
        SuperscriptBox["m\[Pi]", "2"], " ", "\[Kappa]u"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["m\[Pi]", "2"], " ", 
        RowBox[{"L", "[", "6", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["mK", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"L", "[", "6", "]"}]}], "+", 
          RowBox[{"L", "[", "8", "]"}]}], ")"}]}]}], ")"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.900391685513934*^9, 3.900391690076293*^9}, {
   3.900392522806757*^9, 3.900392522961812*^9}, {3.9004695371958847`*^9, 
   3.900469563783622*^9}, 3.900469711100358*^9, 3.9022975970920143`*^9, {
   3.902391401923411*^9, 3.9023914114447803`*^9}, {3.909657824410269*^9, 
   3.9096578244126263`*^9}, {3.9096611805745792`*^9, 
   3.9096611837194653`*^9}, {3.909823862087029*^9, 3.909823896681612*^9}},
 CellLabel->
  "In[4776]:=",ExpressionUUID->"aed87f3e-6156-4d10-9ec4-1b73eb1251db"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["C", "4"], TraditionalForm]],ExpressionUUID->
  "f76ac03b-d7e1-4c1c-94f5-56736237f53c"],
 " "
}], "Subsection",
 CellChangeTimes->{{3.900392967107222*^9, 3.900392970035825*^9}, {
  3.9023914657992887`*^9, 3.902391469007587*^9}, {3.902391906180252*^9, 
  3.902391907769863*^9}},ExpressionUUID->"cd08ccc1-7048-4b47-ba45-\
69b32ad09972"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CTerm", "[", "4", "]"}], "  ", "=", 
   RowBox[{
    RowBox[{"G8", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"cVss", "-", "cVuu"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["m\[Pi]", "4"]}], " ", 
          RowBox[{"N8", "[", "8", "]"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["mK", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"N8", "[", "10", "]"}], "+", 
            RowBox[{"N8", "[", "11", "]"}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["mK", "2"], " ", 
          SuperscriptBox["m\[Pi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             RowBox[{"N8", "[", "5", "]"}]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"N8", "[", "8", "]"}]}], "+", 
            RowBox[{"N8", "[", "11", "]"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"N8", "[", "12", "]"}]}]}], ")"}]}]}], ")"}]}], 
      RowBox[{"f", " "}]]}], "+", " ", 
    RowBox[{"G8p", " ", 
     FractionBox[
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{"cVss", "-", "cVuu"}], ")"}], " ", 
       SuperscriptBox["mK", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          SuperscriptBox["mK", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"L", "[", "6", "]"}]}], "+", 
            RowBox[{"L", "[", "8", "]"}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["m\[Pi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"L", "[", "5", "]"}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"L", "[", "6", "]"}], "+", 
               RowBox[{"L", "[", "8", "]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
      "f"]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.900392976013288*^9, 3.900392979211164*^9}, {
   3.900396563018585*^9, 3.900396577149334*^9}, 3.900396703529317*^9, 
   3.902297593909835*^9, 3.902391459492976*^9, {3.9096578244141617`*^9, 
   3.909657824420073*^9}, {3.909661196295286*^9, 3.909661198872943*^9}, {
   3.90982490838309*^9, 3.9098249110359173`*^9}},
 CellLabel->
  "In[5167]:=",ExpressionUUID->"d5aa7028-9cec-491f-b4f0-0c2ecfff571a"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["C", "5"], 
  TraditionalForm]],ExpressionUUID->"a958944f-996c-43fe-86e3-dedf778dae25"]], \
"Subsection",
 CellChangeTimes->{{3.900396999922657*^9, 
  3.900397001062168*^9}},ExpressionUUID->"1c6d5899-a6a8-4715-9ea2-\
6c12a217c1ee"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CTerm", "[", "5", "]"}], "  ", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"2", " ", "G8", 
      RowBox[{"(", 
       RowBox[{"cVdd", "-", "cVuu"}], ")"}], " ", 
      SuperscriptBox["mK", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["mK", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"N8", "[", "5", "]"}], "+", 
           RowBox[{"N8", "[", "8", "]"}], "-", 
           RowBox[{"N8", "[", "10", "]"}], "-", 
           RowBox[{"N8", "[", "11", "]"}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["m\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"N8", "[", "8", "]"}], "-", 
           RowBox[{"N8", "[", "11", "]"}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"N8", "[", "12", "]"}]}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"f", " "}]], "+", " ", 
    RowBox[{"G8p", " ", 
     FractionBox[
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{"cVdd", "-", "cVuu"}], ")"}], " ", 
       SuperscriptBox["mK", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["m\[Pi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"L", "[", "6", "]"}], "+", 
            RowBox[{"L", "[", "8", "]"}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["mK", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"L", "[", "5", "]"}]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"L", "[", "6", "]"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"L", "[", "8", "]"}]}]}], ")"}]}]}], ")"}]}], "f"]}]}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.900397009488505*^9, 3.900397014877458*^9}, 
   3.9022975904655313`*^9, 3.9023918983098297`*^9, {3.909657824421535*^9, 
   3.90965782442699*^9}, {3.909661325537236*^9, 3.909661327140399*^9}, {
   3.909825040662054*^9, 3.909825044782938*^9}},
 CellLabel->
  "In[5250]:=",ExpressionUUID->"3b44ee7a-35ed-4754-af0f-6b320621e82c"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["C", "6"], TraditionalForm]],
 FormatType->
  "TraditionalForm",ExpressionUUID->"70cf6c25-bd4a-48df-ae7f-7ec0ac233738"]], \
"Subsection",
 CellChangeTimes->{{3.900397848794757*^9, 
  3.900397849722163*^9}},ExpressionUUID->"0383d312-5370-4f6b-9509-\
10a824a51c43"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CTerm", "[", "6", "]"}], "  ", "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{"cVss", "-", "cVuu"}], ")"}], " ", "G8", " ", 
      SuperscriptBox["m\[Pi]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["m\[Pi]", "2"], " ", 
         RowBox[{"L", "[", "4", "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["mK", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"L", "[", "4", "]"}]}], "+", 
           RowBox[{"L", "[", "5", "]"}]}], ")"}]}]}], ")"}]}], "f"]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.900397854806469*^9, 3.90039786745201*^9}, 
   3.9022975856574497`*^9, 3.902391970351569*^9, {3.9096578867905416`*^9, 
   3.909657886792223*^9}},
 CellLabel->
  "In[3013]:=",ExpressionUUID->"85350370-60c5-4bc7-87ed-a495cf3fb3af"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["C", "7"], TraditionalForm]],
 FormatType->
  "TraditionalForm",ExpressionUUID->"3cb46e63-05b8-4505-a21e-058dc04403e8"]], \
"Subsection",
 CellChangeTimes->{{3.900397975602955*^9, 
  3.900397976356279*^9}},ExpressionUUID->"d7825b94-879f-4169-8541-\
a114e142bef6"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CTerm", "[", "7", "]"}], "  ", "=", 
   FractionBox[
    RowBox[{"8", " ", 
     RowBox[{"(", 
      RowBox[{"cVdd", "-", "cVuu"}], ")"}], " ", "G8", " ", 
     SuperscriptBox["mK", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["mK", "2"], " ", 
        RowBox[{"L", "[", "4", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["m\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"L", "[", "4", "]"}], "+", 
          RowBox[{"L", "[", "5", "]"}]}], ")"}]}]}], ")"}]}], "f"]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.900397982934608*^9, 3.900397986308613*^9}, 
   3.902297580818672*^9, 3.902392005346239*^9, {3.909657886793271*^9, 
   3.909657886794921*^9}},
 CellLabel->
  "In[3014]:=",ExpressionUUID->"ed9e7bda-a0f3-4bd0-9957-6461071b54b8"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["C", "8"], TraditionalForm]],
 FormatType->
  "TraditionalForm",ExpressionUUID->"004d1b40-9fc3-4e2b-98b6-d51ea7d9fa9e"]], \
"Subsection",
 CellChangeTimes->{{3.900398418912888*^9, 
  3.900398419637418*^9}},ExpressionUUID->"3a1c0329-2954-44db-9074-\
89b1412e04eb"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CTerm", "[", "8", "]"}], "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{"cVdd", "-", "cVuu"}], ")"}], " ", "G8", " ", 
      SuperscriptBox["mK", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["mK", "4"], " ", 
         RowBox[{"L", "[", "4", "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["mK", "2"], " ", 
         SuperscriptBox["m\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"L", "[", "4", "]"}], "+", 
           RowBox[{"L", "[", "5", "]"}], "-", 
           RowBox[{"4", " ", 
            RowBox[{"L", "[", "6", "]"}]}]}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["m\[Pi]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"L", "[", "6", "]"}], "+", 
           RowBox[{"L", "[", "8", "]"}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"f", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["mK", "2"], "-", 
        SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.900398421706346*^9, 3.900398426274743*^9}, 
   3.902297576370798*^9, 3.90239207710555*^9, {3.909657886796227*^9, 
   3.909657886801371*^9}},
 CellLabel->
  "In[3015]:=",ExpressionUUID->"1195608f-044f-4dbe-8b41-bee8234fea7f"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["C", "9"], TraditionalForm]],
 FormatType->
  "TraditionalForm",ExpressionUUID->"782ec7a9-4840-4142-96f3-13654cac23b8"]], \
"Subsection",
 CellChangeTimes->{{3.900398657816205*^9, 
  3.900398658642399*^9}},ExpressionUUID->"1369139e-a1c1-46d3-9370-\
df2575c30fb1"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CTerm", "[", "9", "]"}], " ", "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{"cVss", "-", "cVuu"}], ")"}], " ", "G8", " ", 
      SuperscriptBox["m\[Pi]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["m\[Pi]", "4"], " ", 
         RowBox[{"L", "[", "4", "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["mK", "2"], " ", 
         SuperscriptBox["m\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"L", "[", "4", "]"}]}], "+", 
           RowBox[{"L", "[", "5", "]"}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"L", "[", "6", "]"}]}]}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["mK", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"L", "[", "6", "]"}]}], "+", 
           RowBox[{"L", "[", "8", "]"}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"f", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["mK", "2"], "-", 
        SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9003986605616493`*^9, 3.900398664180637*^9}, 
   3.902297568857897*^9, 3.902392106330578*^9, {3.909657886802651*^9, 
   3.9096578868083467`*^9}},
 CellLabel->
  "In[3016]:=",ExpressionUUID->"45acd678-ed79-4016-aced-4919a9e10fc1"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["C", "10"], 
  TraditionalForm]],ExpressionUUID->"a873c195-691d-43ea-9f62-405805383550"]], \
"Subsection",
 CellChangeTimes->{{3.900405820498844*^9, 
  3.900405821235276*^9}},ExpressionUUID->"f024953e-aeb8-4753-a62e-\
c18be40d2e29"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CTerm", "[", "10", "]"}], "=", 
   RowBox[{
    FractionBox["1", "f"], "G8", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "8"}], " ", 
       SqrtBox["2"], " ", "\[Theta]\[Pi]a", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["ma", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["mK", "2"], " ", 
             RowBox[{"L", "[", "4", "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["m\[Pi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"L", "[", "4", "]"}], "+", 
               RowBox[{"L", "[", "5", "]"}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["mK", "2"], " ", 
             SuperscriptBox["m\[Pi]", "2"], " ", 
             RowBox[{"L", "[", "6", "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["m\[Pi]", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"L", "[", "6", "]"}], "+", 
               RowBox[{"L", "[", "8", "]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
      "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         RowBox[{"3", " ", 
          SuperscriptBox["ma", "2"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["mK", "2"]}], "+", 
         SuperscriptBox["m\[Pi]", "2"]}]], "8", " ", 
       SqrtBox[
        FractionBox["2", "3"]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          SuperscriptBox["ma", "2"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["mK", "2"]}], "-", 
         SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", "\[Theta]\[Eta]8a", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["ma", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["m\[Pi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{"L", "[", "4", "]"}]}], "-", 
               RowBox[{"L", "[", "5", "]"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["mK", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", 
                RowBox[{"L", "[", "4", "]"}]}], "+", 
               RowBox[{"4", " ", 
                RowBox[{"L", "[", "5", "]"}]}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["mK", "2"], " ", 
             SuperscriptBox["m\[Pi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"L", "[", "6", "]"}], "-", 
               RowBox[{"8", " ", 
                RowBox[{"L", "[", "7", "]"}]}], "-", 
               RowBox[{"4", " ", 
                RowBox[{"L", "[", "8", "]"}]}]}], ")"}]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["mK", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"L", "[", "6", "]"}], "+", 
               RowBox[{"L", "[", "7", "]"}], "+", 
               RowBox[{"L", "[", "8", "]"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["m\[Pi]", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"L", "[", "6", "]"}]}], "+", 
               RowBox[{"8", " ", 
                RowBox[{"L", "[", "7", "]"}]}], "+", 
               RowBox[{"3", " ", 
                RowBox[{"L", "[", "8", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}], "+", 
      FractionBox[
       RowBox[{"8", " ", "cAuu", " ", 
        SuperscriptBox["ma", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["mK", "2"], "-", 
          SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["ma", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"L\[Theta]", "[", "1", "]"}], "-", 
             RowBox[{"L\[Theta]", "[", "2", "]"}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["mK", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"L", "[", "4", "]"}], "-", 
             RowBox[{"L\[Theta]", "[", "1", "]"}], "+", 
             RowBox[{"L\[Theta]", "[", "2", "]"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["m\[Pi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"L", "[", "4", "]"}], "+", 
             RowBox[{"L", "[", "5", "]"}], "-", 
             RowBox[{"L\[Theta]", "[", "1", "]"}], "+", 
             RowBox[{"L\[Theta]", "[", "2", "]"}]}], ")"}]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"3", " ", 
         SuperscriptBox["ma", "2"]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["mK", "2"]}], "+", 
        SuperscriptBox["m\[Pi]", "2"]}]], "-", 
      FractionBox[
       RowBox[{"8", " ", "cAss", " ", 
        SuperscriptBox["ma", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["ma", "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["mK", "2"]}], "-", 
          SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["m\[Pi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"L", "[", "4", "]"}], "-", 
             RowBox[{"L", "[", "5", "]"}], "+", 
             RowBox[{"L\[Theta]", "[", "1", "]"}], "-", 
             RowBox[{"L\[Theta]", "[", "2", "]"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["mK", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"L", "[", "4", "]"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"L", "[", "5", "]"}]}], "-", 
             RowBox[{"L\[Theta]", "[", "1", "]"}], "+", 
             RowBox[{"L\[Theta]", "[", "2", "]"}]}], ")"}]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"3", " ", 
         SuperscriptBox["ma", "2"]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["mK", "2"]}], "+", 
        SuperscriptBox["m\[Pi]", "2"]}]], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         RowBox[{"3", " ", 
          SuperscriptBox["ma", "2"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["mK", "2"]}], "+", 
         SuperscriptBox["m\[Pi]", "2"]}]], "8", " ", "cAdd", " ", 
       SuperscriptBox["ma", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["m\[Pi]", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"L\[Theta]", "[", "1", "]"}], "-", 
            RowBox[{"L\[Theta]", "[", "2", "]"}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["mK", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             RowBox[{"L", "[", "4", "]"}]}], "+", 
            RowBox[{"L\[Theta]", "[", "1", "]"}], "-", 
            RowBox[{"L\[Theta]", "[", "2", "]"}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["mK", "2"], " ", 
          SuperscriptBox["m\[Pi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             RowBox[{"L", "[", "4", "]"}]}], "+", 
            RowBox[{"3", " ", 
             RowBox[{"L", "[", "5", "]"}]}], "-", 
            RowBox[{"L\[Theta]", "[", "1", "]"}], "+", 
            RowBox[{"L\[Theta]", "[", "2", "]"}]}], ")"}]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["ma", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["mK", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"L", "[", "4", "]"}]}], "+", 
               RowBox[{"L\[Theta]", "[", "1", "]"}], "-", 
               RowBox[{"L\[Theta]", "[", "2", "]"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["m\[Pi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"L", "[", "4", "]"}], "+", 
               RowBox[{"L", "[", "5", "]"}], "-", 
               RowBox[{"L\[Theta]", "[", "1", "]"}], "+", 
               RowBox[{"L\[Theta]", "[", "2", "]"}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         RowBox[{"3", " ", 
          SuperscriptBox["ma", "2"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["mK", "2"]}], "+", 
         SuperscriptBox["m\[Pi]", "2"]}]], "16", " ", "cGG", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", 
             SuperscriptBox["mK", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Kappa]d", "+", "\[Kappa]u"}], 
              ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"L", "[", "6", "]"}], "+", 
               RowBox[{"L", "[", "7", "]"}], "+", 
               RowBox[{"L", "[", "8", "]"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["mK", "2"], " ", 
             SuperscriptBox["m\[Pi]", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"2", "+", "\[Kappa]d", "-", "\[Kappa]u"}], ")"}], 
                " ", 
                RowBox[{"L", "[", "6", "]"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"L", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"2", "+", "\[Kappa]d", "-", 
                  RowBox[{"3", " ", "\[Kappa]u"}]}], ")"}], " ", 
                RowBox[{"L", "[", "8", "]"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["m\[Pi]", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Kappa]d"}], ")"}], " ", 
                  RowBox[{"L", "[", "6", "]"}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  RowBox[{"4", " ", "\[Kappa]d"}], "+", 
                  RowBox[{"4", " ", "\[Kappa]u"}]}], ")"}], " ", 
                RowBox[{"L", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[Kappa]d", "+", 
                  RowBox[{"2", " ", "\[Kappa]u"}]}], ")"}], " ", 
                RowBox[{"L", "[", "8", "]"}]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["mK", "4"], " ", 
             SuperscriptBox["m\[Pi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  RowBox[{"5", " ", "\[Kappa]d"}], "+", "\[Kappa]u"}], ")"}], 
                " ", 
                RowBox[{"L", "[", "6", "]"}]}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"3", " ", "\[Kappa]d"}], "+", 
                    RowBox[{"3", " ", "\[Kappa]u"}]}], ")"}], " ", 
                   RowBox[{"L", "[", "7", "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Kappa]d", "+", "\[Kappa]u"}], 
                    ")"}], " ", 
                   RowBox[{"L", "[", "8", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["ma", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["mK", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"2", " ", "\[Kappa]d"}], "+", "\[Kappa]u"}], ")"}], 
                " ", 
                RowBox[{"L", "[", "4", "]"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[Kappa]d", "+", "\[Kappa]u"}], 
                 ")"}], " ", 
                RowBox[{"L", "[", "5", "]"}]}], "+", 
               RowBox[{"L\[Theta]", "[", "1", "]"}], "-", 
               RowBox[{"L\[Theta]", "[", "2", "]"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["m\[Pi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"2", " ", "\[Kappa]d"}], "+", "\[Kappa]u"}], ")"}], 
                " ", 
                RowBox[{"L", "[", "4", "]"}]}], "+", 
               RowBox[{"L", "[", "5", "]"}], "-", 
               RowBox[{"\[Kappa]u", " ", 
                RowBox[{"L", "[", "5", "]"}]}], "-", 
               RowBox[{"L\[Theta]", "[", "1", "]"}], "+", 
               RowBox[{"L\[Theta]", "[", "2", "]"}]}], ")"}]}]}], ")"}]}], 
         "-", 
         RowBox[{
          SuperscriptBox["ma", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["mK", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  RowBox[{"5", " ", "\[Kappa]d"}], "+", "\[Kappa]u"}], ")"}], 
                " ", 
                RowBox[{"L", "[", "4", "]"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[Kappa]d", "+", "\[Kappa]u"}], 
                 ")"}], " ", 
                RowBox[{"L", "[", "5", "]"}]}], "-", 
               RowBox[{"12", " ", 
                RowBox[{"L", "[", "6", "]"}]}], "+", 
               RowBox[{"12", " ", "\[Kappa]d", " ", 
                RowBox[{"L", "[", "6", "]"}]}], "+", 
               RowBox[{"12", " ", "\[Kappa]u", " ", 
                RowBox[{"L", "[", "6", "]"}]}], "-", 
               RowBox[{"12", " ", 
                RowBox[{"L", "[", "7", "]"}]}], "+", 
               RowBox[{"12", " ", "\[Kappa]d", " ", 
                RowBox[{"L", "[", "7", "]"}]}], "+", 
               RowBox[{"12", " ", "\[Kappa]u", " ", 
                RowBox[{"L", "[", "7", "]"}]}], "-", 
               RowBox[{"12", " ", 
                RowBox[{"L", "[", "8", "]"}]}], "+", 
               RowBox[{"12", " ", "\[Kappa]d", " ", 
                RowBox[{"L", "[", "8", "]"}]}], "+", 
               RowBox[{"12", " ", "\[Kappa]u", " ", 
                RowBox[{"L", "[", "8", "]"}]}], "+", 
               RowBox[{"L\[Theta]", "[", "1", "]"}], "-", 
               RowBox[{"L\[Theta]", "[", "2", "]"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["m\[Pi]", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[Kappa]d", "+", 
                  RowBox[{"2", " ", "\[Kappa]u"}]}], ")"}], " ", 
                RowBox[{"L", "[", "4", "]"}]}], "+", 
               RowBox[{"L", "[", "5", "]"}], "-", 
               RowBox[{"\[Kappa]d", " ", 
                RowBox[{"L", "[", "5", "]"}]}], "+", 
               RowBox[{"6", " ", 
                RowBox[{"L", "[", "6", "]"}]}], "-", 
               RowBox[{"6", " ", "\[Kappa]u", " ", 
                RowBox[{"L", "[", "6", "]"}]}], "-", 
               RowBox[{"12", " ", 
                RowBox[{"L", "[", "7", "]"}]}], "+", 
               RowBox[{"24", " ", "\[Kappa]d", " ", 
                RowBox[{"L", "[", "7", "]"}]}], "+", 
               RowBox[{"24", " ", "\[Kappa]u", " ", 
                RowBox[{"L", "[", "7", "]"}]}], "-", 
               RowBox[{"6", " ", 
                RowBox[{"L", "[", "8", "]"}]}], "+", 
               RowBox[{"12", " ", "\[Kappa]d", " ", 
                RowBox[{"L", "[", "8", "]"}]}], "+", 
               RowBox[{"6", " ", "\[Kappa]u", " ", 
                RowBox[{"L", "[", "8", "]"}]}], "-", 
               RowBox[{"L\[Theta]", "[", "1", "]"}], "+", 
               RowBox[{"L\[Theta]", "[", "2", "]"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["mK", "2"], " ", 
             SuperscriptBox["m\[Pi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "4"}], "+", 
                  RowBox[{"7", " ", "\[Kappa]d"}], "+", 
                  RowBox[{"5", " ", "\[Kappa]u"}]}], ")"}], " ", 
                RowBox[{"L", "[", "4", "]"}]}], "-", 
               RowBox[{"\[Kappa]u", " ", 
                RowBox[{"L", "[", "5", "]"}]}], "+", 
               RowBox[{"36", " ", 
                RowBox[{"L", "[", "7", "]"}]}], "-", 
               RowBox[{"48", " ", "\[Kappa]u", " ", 
                RowBox[{"L", "[", "7", "]"}]}], "+", 
               RowBox[{"24", " ", 
                RowBox[{"L", "[", "8", "]"}]}], "-", 
               RowBox[{"24", " ", "\[Kappa]u", " ", 
                RowBox[{"L", "[", "8", "]"}]}], "+", 
               RowBox[{"3", " ", "\[Kappa]d", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"L", "[", "5", "]"}], "+", 
                  RowBox[{"4", " ", 
                   RowBox[{"L", "[", "6", "]"}]}], "-", 
                  RowBox[{"8", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"L", "[", "7", "]"}]}], "+", 
                    RowBox[{"L", "[", "8", "]"}]}], ")"}]}]}], ")"}]}], "-", 
               RowBox[{"L\[Theta]", "[", "1", "]"}], "+", 
               RowBox[{"L\[Theta]", "[", "2", "]"}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9004058229452257`*^9, 3.9004058267310343`*^9}, {
   3.902297549140167*^9, 3.902297563821203*^9}, 3.9023922500135803`*^9, {
   3.909657886814108*^9, 3.9096578872295923`*^9}},
 CellLabel->
  "In[3017]:=",ExpressionUUID->"81190e67-566c-405f-b08b-7d42be570462"]
}, Closed]],

Cell[CellGroupData[{

Cell["Anomalous dimensions of QCD low-energy constants", "Subsection",
 CellChangeTimes->{{3.9000455867644167`*^9, 3.900045591878261*^9}, {
  3.9004085354463043`*^9, 3.900408536307206*^9}, {3.902237940838065*^9, 
  3.902237943659995*^9}, {3.902298830503356*^9, 3.9022988311674337`*^9}, {
  3.902392933641218*^9, 
  3.902392950816978*^9}},ExpressionUUID->"27e16f1f-89a7-47ee-bb5d-\
5239b2a06886"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalGamma]QCD", "[", "1", "]"}], " ", "=", " ", 
   FractionBox["3", "32"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalGamma]QCD", "[", "2", "]"}], " ", "=", " ", 
   FractionBox["3", "16"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalGamma]QCD", "[", "3", "]"}], "=", " ", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalGamma]QCD", "[", "4", "]"}], " ", "=", " ", 
   FractionBox["1", "8"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalGamma]QCD", "[", "5", "]"}], " ", "=", " ", 
   FractionBox["3", "8"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalGamma]QCD", "[", "6", "]"}], " ", "=", " ", 
   FractionBox["11", "144"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalGamma]QCD", "[", "7", "]"}], " ", "=", " ", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalGamma]QCD", "[", "8", "]"}], " ", "=", " ", 
   FractionBox["5", "48"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalGamma]QCD", "[", "9", "]"}], " ", "=", " ", 
   FractionBox["1", "4"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalGamma]QCD", "[", "10", "]"}], " ", "=", " ", 
   FractionBox[
    RowBox[{"-", "1"}], "4"]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9000615100100527`*^9, 3.900061558589615*^9}, {
  3.900061661368218*^9, 3.900061661563219*^9}},
 CellLabel->
  "In[3021]:=",ExpressionUUID->"dcd43d0b-ea80-45e6-96a4-68a79736f394"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalGamma]QCD\[Theta]", "[", "1", "]"}], "=", " ", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalGamma]QCD\[Theta]", "[", "2", "]"}], "=", " ", 
   FractionBox[
    RowBox[{"-", "1"}], "4"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalGamma]QCD\[Theta]", "[", "3", "]"}], "=", " ", "0"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.900474080169362*^9, 3.900474095819213*^9}, {
  3.902391204421311*^9, 3.902391231380664*^9}},
 CellLabel->
  "In[3031]:=",ExpressionUUID->"99fb2394-cb1a-4840-938a-fbd43b4110f1"]
}, Closed]],

Cell[CellGroupData[{

Cell["Anomalous dimensions of weak low-energy constants ", "Subsection",
 CellChangeTimes->{{3.9004085381804256`*^9, 3.900408545722142*^9}, {
   3.90040860201289*^9, 3.900408605706976*^9}, {3.900408638371771*^9, 
   3.900408648356654*^9}, 3.902237954190789*^9, {3.902298832601923*^9, 
   3.902298833319775*^9}, 3.9023914828804617`*^9, {3.902392948494315*^9, 
   3.902392954510537*^9}},ExpressionUUID->"37e35328-c2db-40fe-8fc0-\
65a2a11a4295"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Z", "[", "1", "]"}], " ", "=", " ", "2"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Z", "[", "2", "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{"-", "1"}], "/", "2"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Z", "[", "3", "]"}], " ", "=", " ", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Z", "[", "4", "]"}], " ", "=", " ", "1"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Z", "[", "5", "]"}], " ", "=", " ", 
   RowBox[{"3", "/", "2"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Z", "[", "6", "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{"-", "1"}], "/", "4"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Z", "[", "7", "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{"-", "9"}], "/", "8"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Z", "[", "8", "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{"-", "1"}], "/", "2"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Z", "[", "9", "]"}], " ", "=", " ", 
   RowBox[{"3", "/", "4"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Z", "[", "10", "]"}], " ", "=", " ", 
   RowBox[{"2", "/", "3"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Z", "[", "11", "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{"-", "13"}], "/", "18"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Z", "[", "12", "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{"-", "5"}], "/", "12"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Z", "[", "13", "]"}], " ", "=", " ", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Z", "[", "14", "]"}], " ", "=", " ", 
   RowBox[{"1", "/", "4"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Z", "[", "15", "]"}], " ", "=", " ", 
   RowBox[{"1", "/", "2"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Z", "[", "16", "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{"-", "1"}], "/", "4"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Z", "[", "17", "]"}], " ", "=", " ", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Z", "[", "18", "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{"-", "1"}], "/", "8"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Z", "[", "19", "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{"-", "5"}], "/", "4"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Z", "[", "20", "]"}], " ", "=", " ", 
   RowBox[{"3", "/", "4"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Z", "[", "21", "]"}], " ", "=", " ", 
   RowBox[{"5", "/", "6"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Z", "[", "23", "]"}], " ", "=", " ", 
   RowBox[{"5", "/", "12"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Z", "[", "24", "]"}], " ", "=", " ", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Z", "[", "25", "]"}], " ", "=", " ", 
   RowBox[{"1", "/", "2"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Z", "[", "26", "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{"-", "3"}], "/", "4"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Z", "[", "27", "]"}], " ", "=", " ", 
   RowBox[{"1", "/", "8"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9004085707860603`*^9, 3.9004085980580797`*^9}, {
  3.9096581724792347`*^9, 3.9096581725008*^9}, {3.909658313273569*^9, 
  3.909658319173252*^9}},
 CellLabel->
  "In[4841]:=",ExpressionUUID->"32b750d9-65b7-466f-91d9-4a41f3cb2d8e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Zp", "[", "1", "]"}], "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Zp", "[", "2", "]"}], "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Zp", "[", "3", "]"}], "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Zp", "[", "4", "]"}], "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Zp", "[", "5", "]"}], "=", 
   RowBox[{"3", "/", "4"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Zp", "[", "6", "]"}], "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Zp", "[", "7", "]"}], "=", 
   RowBox[{"1", "/", "2"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Zp", "[", "8", "]"}], "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Zp", "[", "9", "]"}], "=", 
   RowBox[{
    RowBox[{"-", "3"}], "/", "4"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Zp", "[", "10", "]"}], "=", 
   RowBox[{"5", "/", "12"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Zp", "[", "11", "]"}], "=", 
   RowBox[{"11", "/", "18"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Zp", "[", "12", "]"}], "=", 
   RowBox[{"5", "/", "12"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Zp", "[", "13", "]"}], "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Zp", "[", "19", "]"}], "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Zp", "[", "20", "]"}], "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Zp", "[", "21", "]"}], "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Zp", "[", "23", "]"}], "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Zp", "[", "28", "]"}], "=", "0"}], ";"}]}], "Input",
 CellChangeTimes->{{3.909733648306378*^9, 3.909733762978204*^9}},
 CellLabel->
  "In[3060]:=",ExpressionUUID->"c381ab49-963b-480a-88b1-16ad7eb066b9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Z\[Theta]", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{"1", "/", "2"}], " ", "+", " ", 
    RowBox[{
     RowBox[{"1", "/", "2"}], " ", "Z\[Theta]5"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Z\[Theta]", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "1"}], "/", "2"}], " ", "+", 
    RowBox[{"2", " ", "Z\[Theta]3"}], "+", " ", 
    RowBox[{
     RowBox[{"1", "/", "2"}], " ", "Z\[Theta]5"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Z\[Theta]", "[", "3", "]"}], "=", "Z\[Theta]3"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Z\[Theta]", "[", "4", "]"}], "=", 
   RowBox[{
    RowBox[{"-", "3"}], "/", "4"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Z\[Theta]", "[", "5", "]"}], "=", "Z\[Theta]5"}], ";"}]}], "Input",\

 CellChangeTimes->{{3.9097335574833603`*^9, 3.909733624778655*^9}, 
   3.909825820091119*^9},
 CellLabel->
  "In[5590]:=",ExpressionUUID->"2c24a838-104a-4a36-b5e6-7e441b518183"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Zp\[Theta]", "[", "1", "]"}], "=", 
   RowBox[{"1", "/", "2"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Zp\[Theta]", "[", "2", "]"}], "=", 
   RowBox[{"1", "/", "2"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Zp\[Theta]", "[", "3", "]"}], "=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Zp\[Theta]", "[", "4", "]"}], "=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Zp\[Theta]", "[", "5", "]"}], "=", "0"}], ";"}]}], "Input",
 CellChangeTimes->{{3.909733771069854*^9, 3.909733801437258*^9}, {
  3.909822606697607*^9, 3.909822612779985*^9}, {3.909822808127224*^9, 
  3.909822810032901*^9}},
 CellLabel->
  "In[4442]:=",ExpressionUUID->"469d5e32-b293-4218-8d02-3892c1b4b283"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Z\[Theta]\[Theta]", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{"3", "/", "4"}], " ", "+", " ", 
    RowBox[{
     RowBox[{"1", "/", "2"}], " ", "Z\[Theta]\[Theta]5"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Z\[Theta]\[Theta]", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{"2", " ", "Z\[Theta]\[Theta]3"}], " ", "+", " ", 
    RowBox[{
     RowBox[{"1", "/", "2"}], " ", "Z\[Theta]\[Theta]5"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Z\[Theta]\[Theta]", "[", "3", "]"}], "=", "Z\[Theta]\[Theta]3"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Z\[Theta]\[Theta]", "[", "4", "]"}], "=", 
   RowBox[{"1", "/", "2"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Z\[Theta]\[Theta]", "[", "5", "]"}], "=", "Z\[Theta]\[Theta]5"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.902391613553475*^9, 3.9023916383105383`*^9}, {
  3.909658191233555*^9, 3.9096581912386723`*^9}, {3.909733466647379*^9, 
  3.909733581329315*^9}},
 CellLabel->
  "In[4401]:=",ExpressionUUID->"299746d3-d614-42b8-b473-825964afc141"]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Rewriting the \[OpenCurlyDoubleQuote]bare\[CloseCurlyDoubleQuote] low-energy \
constants in terms of the renormalized ones + divergence\
\>", "Subsection",
 CellChangeTimes->{{3.902397572579311*^9, 3.902397577413405*^9}, {
  3.9096580425136414`*^9, 
  3.90965806983947*^9}},ExpressionUUID->"b5989994-43e6-4cdd-9cb6-\
165eef8f5340"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Lambda]div", " ", "=", " ", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"32", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]]}], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"-", "1"}], "+", " ", 
      RowBox[{"Log", "[", 
       SuperscriptBox["\[Mu]", "2"], "]"}]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.900059414446438*^9, 3.9000594311312513`*^9}, {
   3.9000614364938087`*^9, 3.9000614427029448`*^9}, {3.9000639009443502`*^9, 
   3.900063903268096*^9}, {3.900407134342127*^9, 3.9004071365330477`*^9}, 
   3.902280423650873*^9},
 CellLabel->
  "In[3018]:=",ExpressionUUID->"b3be36ab-8d77-4190-8595-d53eef69c2d2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ReplaceBareLECS", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"L", "[", "i_", "]"}], "\[RuleDelayed]", " ", 
      RowBox[{
       RowBox[{"Lren", "[", "i", "]"}], "+", " ", 
       RowBox[{"\[Lambda]div", " ", "*", " ", 
        RowBox[{"\[CapitalGamma]QCD", "[", "i", "]"}]}]}]}], ",", " ", 
     RowBox[{
      RowBox[{"N8", "[", "i_", "]"}], ":>", " ", 
      RowBox[{
       RowBox[{"N8ren", "[", "i", "]"}], "+", 
       RowBox[{"\[Lambda]div", "  ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Z", "[", "i", "]"}], "+", 
          RowBox[{
           FractionBox["G8p", "G8"], 
           RowBox[{"Zp", "[", "i", "]"}]}]}], ")"}]}]}]}], ",", 
     RowBox[{
      RowBox[{"L\[Theta]", "[", "i_", "]"}], "\[RuleDelayed]", " ", 
      RowBox[{
       RowBox[{"L\[Theta]ren", "[", "i", "]"}], "+", " ", 
       RowBox[{"\[Lambda]div", " ", 
        RowBox[{"\[CapitalGamma]QCD\[Theta]", "[", "i", "]"}]}]}]}], ",", " ", 
     RowBox[{
      RowBox[{"N8\[Theta]", "[", "i_", "]"}], "\[RuleDelayed]", " ", 
      RowBox[{
       RowBox[{"N8\[Theta]ren", "[", "i", "]"}], "+", " ", 
       RowBox[{"\[Lambda]div", " ", 
        RowBox[{"(", " ", 
         RowBox[{
          RowBox[{"Z\[Theta]", "[", "i", "]"}], "+", 
          RowBox[{
           FractionBox["G8p", "G8"], " ", 
           RowBox[{"Zp\[Theta]", "[", "i", "]"}]}], "+", 
          RowBox[{
           FractionBox["G8\[Theta]", "G8"], "   ", 
           RowBox[{"Z\[Theta]\[Theta]", "[", "i", "]"}]}]}], ")"}]}]}]}]}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.902391109490761*^9, 3.9023911754781227`*^9}, {
   3.9023912122722588`*^9, 3.9023912241004667`*^9}, {3.902391652514728*^9, 
   3.902391687935114*^9}, {3.902391722955206*^9, 3.9023917780815163`*^9}, {
   3.9023965173191137`*^9, 3.902396520878306*^9}, {3.902396716459442*^9, 
   3.9023967169148006`*^9}, {3.9096578225910273`*^9, 3.909657822593692*^9}, {
   3.90965788678047*^9, 3.909657886783247*^9}, {3.909657935418537*^9, 
   3.9096579363720627`*^9}, {3.909658135213099*^9, 3.909658237473171*^9}, {
   3.909732261467513*^9, 3.909732262559325*^9}, {3.909732454622444*^9, 
   3.9097324831230097`*^9}, {3.909732520863161*^9, 3.909732538847533*^9}, {
   3.909733258625915*^9, 3.9097332643811607`*^9}, {3.9098206556560926`*^9, 
   3.909820657198801*^9}, 3.909821295527594*^9, {3.9098216608090277`*^9, 
   3.9098216614429197`*^9}, {3.909822825978754*^9, 3.909822826958084*^9}, {
   3.90982563097724*^9, 3.9098256394469357`*^9}, {3.909825682802371*^9, 
   3.9098256879975452`*^9}},
 CellLabel->
  "In[5595]:=",ExpressionUUID->"266afa35-fff0-4ffb-933e-026121fd0583"],

Cell[BoxData[
 RowBox[{
  RowBox[{"WritingRenormalizedLECSInTermsOfPrimedRenormalizedLECS", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"N8ren", "[", "1", "]"}], "\[Rule]", 
      RowBox[{"N8pren", "[", "1", "]"}]}], ",", 
     RowBox[{
      RowBox[{"N8ren", "[", "2", "]"}], "\[Rule]", 
      RowBox[{"N8pren", "[", "2", "]"}]}], ",", 
     RowBox[{
      RowBox[{"N8ren", "[", "3", "]"}], "\[Rule]", 
      RowBox[{"N8pren", "[", "3", "]"}]}], ",", 
     RowBox[{
      RowBox[{"N8ren", "[", "4", "]"}], "\[Rule]", 
      RowBox[{"N8pren", "[", "4", "]"}]}], ",", 
     RowBox[{
      RowBox[{"N8ren", "[", "5", "]"}], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", "G8p", " ", 
         RowBox[{"Lren", "[", "5", "]"}]}], "G8"], "+", 
       RowBox[{"N8pren", "[", "5", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"N8ren", "[", "6", "]"}], "\[Rule]", 
      RowBox[{"N8pren", "[", "6", "]"}]}], ",", 
     RowBox[{
      RowBox[{"N8ren", "[", "7", "]"}], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"4", " ", "G8p", " ", 
         RowBox[{"Lren", "[", "4", "]"}]}], "G8"], "+", 
       RowBox[{"N8pren", "[", "7", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"N8ren", "[", "8", "]"}], "\[Rule]", 
      RowBox[{"N8pren", "[", "8", "]"}]}], ",", 
     RowBox[{
      RowBox[{"N8ren", "[", "9", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "G8p", " ", 
          RowBox[{"Lren", "[", "5", "]"}]}], "G8"]}], "+", 
       RowBox[{"N8pren", "[", "9", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"N8ren", "[", "10", "]"}], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"4", " ", "G8p", " ", 
         RowBox[{"Lren", "[", "8", "]"}]}], "G8"], "+", 
       RowBox[{"N8pren", "[", "10", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"N8ren", "[", "11", "]"}], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"8", " ", "G8p", " ", 
         RowBox[{"Lren", "[", "6", "]"}]}], "G8"], "+", 
       RowBox[{"N8pren", "[", "11", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"N8ren", "[", "12", "]"}], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"4", " ", "G8p", " ", 
         RowBox[{"Lren", "[", "8", "]"}]}], "G8"], "+", 
       RowBox[{"N8pren", "[", "12", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"N8ren", "[", "13", "]"}], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"8", " ", "G8p", " ", 
         RowBox[{"Lren", "[", "7", "]"}]}], "G8"], "+", 
       RowBox[{"N8pren", "[", "13", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"N8ren", "[", "19", "]"}], "\[Rule]", 
      RowBox[{"N8pren", "[", "19", "]"}]}], ",", 
     RowBox[{
      RowBox[{"N8ren", "[", "20", "]"}], "\[Rule]", 
      RowBox[{"N8pren", "[", "20", "]"}]}], ",", 
     RowBox[{
      RowBox[{"N8ren", "[", "21", "]"}], "\[Rule]", 
      RowBox[{"N8pren", "[", "21", "]"}]}], ",", 
     RowBox[{
      RowBox[{"N8ren", "[", "23", "]"}], "\[Rule]", 
      RowBox[{"N8pren", "[", "23", "]"}]}], ",", 
     RowBox[{
      RowBox[{"N8ren", "[", "24", "]"}], "\[Rule]", 
      RowBox[{"N8pren", "[", "24", "]"}]}], ",", 
     RowBox[{
      RowBox[{"N8ren", "[", "28", "]"}], "\[Rule]", 
      RowBox[{"N8pren", "[", "28", "]"}]}], ",", 
     RowBox[{
      RowBox[{"N8\[Theta]ren", "[", "1", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "G8p", " ", 
          RowBox[{"L\[Theta]ren", "[", "2", "]"}]}], "G8"]}], "+", 
       RowBox[{"N8\[Theta]pren", "[", "1", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"N8\[Theta]ren", "[", "2", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "G8p", " ", 
          RowBox[{"L\[Theta]ren", "[", "2", "]"}]}], "G8"]}], "+", 
       RowBox[{"N8\[Theta]pren", "[", "2", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"N8\[Theta]ren", "[", "3", "]"}], "\[Rule]", 
      RowBox[{"N8\[Theta]pren", "[", "3", "]"}]}], ",", 
     RowBox[{
      RowBox[{"N8\[Theta]ren", "[", "4", "]"}], "\[Rule]", 
      RowBox[{"N8\[Theta]pren", "[", "4", "]"}]}], ",", 
     RowBox[{
      RowBox[{"N8\[Theta]ren", "[", "5", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", "G8p", " ", 
          RowBox[{"L\[Theta]ren", "[", "1", "]"}]}], "G8"]}], "+", 
       RowBox[{"N8\[Theta]pren", "[", "5", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"N8\[Theta]ren", "[", "6", "]"}], "\[Rule]", 
      RowBox[{"N8\[Theta]pren", "[", "6", "]"}]}], ",", 
     RowBox[{
      RowBox[{"N8\[Theta]ren", "[", "7", "]"}], "\[Rule]", 
      RowBox[{"N8\[Theta]pren", "[", "7", "]"}]}], ",", 
     RowBox[{
      RowBox[{"N8\[Theta]ren", "[", "8", "]"}], "\[Rule]", 
      RowBox[{"N8\[Theta]pren", "[", "8", "]"}]}], ",", 
     RowBox[{
      RowBox[{"N8\[Theta]ren", "[", "9", "]"}], "\[Rule]", 
      RowBox[{"N8\[Theta]pren", "[", "9", "]"}]}]}], "}"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.909825595162319*^9, 3.9098256497517643`*^9}},
 CellLabel->
  "In[5549]:=",ExpressionUUID->"4dfeabfd-2b29-41f3-8794-70692252b07b"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["NLO amplitude (isospin-conserving limit)", "Section",
 CellChangeTimes->{{3.900057254305789*^9, 3.9000572588976097`*^9}, {
   3.9022336738338337`*^9, 3.9022336825326843`*^9}, {3.902280781102117*^9, 
   3.90228080149054*^9}, 3.902394182525888*^9, 3.902396858441061*^9, {
   3.902397247582987*^9, 
   3.902397257590366*^9}},ExpressionUUID->"fb93e057-5153-47c6-87ef-\
d3620aec1707"],

Cell[CellGroupData[{

Cell["Collecting the various contributions", "Subsection",
 CellChangeTimes->{{3.902395193325285*^9, 3.9023951951442537`*^9}, {
  3.902395469317556*^9, 
  3.9023954771342363`*^9}},ExpressionUUID->"5a6f1a5d-7d80-4364-b1a2-\
dbaa6f044d9d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"TotalLoops", " ", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"Loop", "[", "i", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "21"}], "}"}]}], "]"}], "/.", 
       "SymFactors"}], "/.", "ToExplicitMixingAngles"}], "//.", "Isospin"}], "/.", 
    RowBox[{"{", 
     RowBox[{"\[Kappa]s", "->", " ", 
      RowBox[{"1", "-", "\[Kappa]u", "-", "\[Kappa]d"}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TotalCounterterm", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"CTerm", "[", "i", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "10"}], "}"}]}], "]"}], "/.", 
      "ToExplicitMixingAngles"}], "//.", "Isospin"}], "/.", 
    RowBox[{"{", 
     RowBox[{"\[Kappa]s", "->", " ", 
      RowBox[{"1", "-", "\[Kappa]u", "-", "\[Kappa]d"}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TotalTree", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"TreeDiagrams", "[", "i", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"{", 
           RowBox[{
           "FV", ",", "G2712", ",", "G2732", ",", "G8", ",", "G8\[Theta]", 
            ",", "G8p"}], "}"}]}], "}"}]}], "]"}], "/.", 
      "ToExplicitMixingAngles"}], "//.", "Isospin"}], "/.", 
    RowBox[{"{", 
     RowBox[{"\[Kappa]s", "->", " ", 
      RowBox[{"1", "-", "\[Kappa]u", "-", "\[Kappa]d"}]}], "}"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.9023952046740007`*^9, 3.9023952124263783`*^9}, {
  3.9023953419309797`*^9, 3.902395350185155*^9}, {3.902395493081171*^9, 
  3.9023954940478497`*^9}, {3.902395682920569*^9, 3.902395694377693*^9}, {
  3.902395960101001*^9, 3.902395961377213*^9}, {3.902396082894218*^9, 
  3.902396083350539*^9}, {3.902396559291128*^9, 3.90239656261342*^9}, {
  3.902396792832962*^9, 3.902396793398856*^9}, {3.902397265268745*^9, 
  3.9023972926617117`*^9}, {3.909733862610512*^9, 3.909733864314068*^9}, {
  3.909805147313097*^9, 3.909805147881959*^9}, {3.9098051951548977`*^9, 
  3.9098052064699717`*^9}, {3.909805304419512*^9, 3.909805310696993*^9}, {
  3.909824077776479*^9, 3.90982408117267*^9}, {3.909824129699685*^9, 
  3.9098241359891243`*^9}, {3.909825920164216*^9, 3.909825924549906*^9}},
 CellLabel->
  "In[5639]:=",ExpressionUUID->"a11c586b-8bfb-4459-8303-6b6747e39d87"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox["Z", TraditionalForm]],ExpressionUUID->
  "a4480d53-39e1-44fc-8a38-bd6055b27536"],
 " Factors"
}], "Subsection",
 CellChangeTimes->{{3.900064766644703*^9, 3.900064774215569*^9}, {
  3.900064888673209*^9, 3.90006489335384*^9}, {3.9001246841991453`*^9, 
  3.900124684731924*^9}, {3.902393549070176*^9, 
  3.9023935615674562`*^9}},ExpressionUUID->"a22cb335-1580-456c-8eeb-\
903fc47a80ae"],

Cell["Pion:", "Text",
 CellChangeTimes->{{3.900064835542362*^9, 
  3.900064840260421*^9}},ExpressionUUID->"b8d6d477-a9c1-4121-960f-\
058c851625d6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SqrtZPion", " ", "=", 
   RowBox[{"1", "+", 
    RowBox[{
     FractionBox["1", "2"], 
     FractionBox["1", 
      RowBox[{"24", " ", 
       SuperscriptBox["f\[Pi]", "2"], " ", 
       SuperscriptBox["\[Pi]", "2"]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"24", " ", 
        SuperscriptBox["f\[Pi]", "2"], " ", 
        SuperscriptBox["\[Pi]", "2"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["mK", "2"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["m\[Pi]", "2"]}]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          SuperscriptBox["\[Micro]", "2"], 
          SuperscriptBox["mK", "2"]], "]"}]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["m\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          SuperscriptBox["mK", "2"], 
          SuperscriptBox["m\[Pi]", "2"]], "]"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["mK", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          FractionBox["1", "\[Epsilon]"], "-", 
          RowBox[{"384", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{"Lren", "[", "4", "]"}]}]}], ")"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["m\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          FractionBox["1", "\[Epsilon]"], "-", 
          RowBox[{"96", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Lren", "[", "4", "]"}], "+", 
             RowBox[{"Lren", "[", "5", "]"}]}], ")"}]}]}], ")"}]}]}], 
      ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.900064884151244*^9, 3.900064885409338*^9}, {
  3.900124500820793*^9, 3.900124503634066*^9}, {3.902393551208662*^9, 
  3.902393556911606*^9}, {3.902394086370068*^9, 3.902394090624786*^9}, {
  3.909657887251204*^9, 3.909657887253195*^9}},
 CellLabel->
  "In[5254]:=",ExpressionUUID->"5ffc7ac6-3dd9-4447-aadb-648ff48bb738"],

Cell["Kaon:", "Text",
 CellChangeTimes->{{3.9024048487888403`*^9, 
  3.902404849791748*^9}},ExpressionUUID->"ab71a1e9-bc77-4fa5-a407-\
4a0ac4ae5fc5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SqrtZKaon", " ", "=", " ", 
   RowBox[{"1", "+", " ", 
    RowBox[{
     FractionBox["1", "2"], 
     FractionBox["1", 
      RowBox[{"96", " ", 
       SuperscriptBox["f\[Pi]", "2"], " ", 
       SuperscriptBox["\[Pi]", "2"]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"20", " ", 
        SuperscriptBox["mK", "2"]}], "+", 
       FractionBox[
        RowBox[{"20", " ", 
         SuperscriptBox["mK", "2"]}], "\[Epsilon]"], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["m\[Pi]", "2"]}], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["m\[Pi]", "2"]}], "\[Epsilon]"], "+", 
       RowBox[{"96", " ", 
        SuperscriptBox["f\[Pi]", "2"], " ", 
        SuperscriptBox["\[Pi]", "2"]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", 
           SuperscriptBox["mK", "2"]}], "+", 
          SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          SuperscriptBox["\[Micro]", "2"], 
          SuperscriptBox["mK", "2"]], "]"}]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["m\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          SuperscriptBox["mK", "2"], 
          SuperscriptBox["m\[Pi]", "2"]], "]"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["mK", "2"], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"3", " ", 
           SuperscriptBox["mK", "2"]}], 
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["mK", "2"]}], "-", 
           SuperscriptBox["m\[Pi]", "2"]}]], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["m\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"3", " ", 
           SuperscriptBox["mK", "2"]}], 
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["mK", "2"]}], "-", 
           SuperscriptBox["m\[Pi]", "2"]}]], "]"}]}], "-", 
       RowBox[{"3072", " ", 
        SuperscriptBox["mK", "2"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Lren", "[", "4", "]"}]}], "-", 
       RowBox[{"1536", " ", 
        SuperscriptBox["m\[Pi]", "2"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Lren", "[", "4", "]"}]}], "-", 
       RowBox[{"1536", " ", 
        SuperscriptBox["mK", "2"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Lren", "[", "5", "]"}]}]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.900064849724442*^9, 3.900064854211548*^9}, {
  3.900124702374124*^9, 3.9001247025926867`*^9}, {3.9023935591853456`*^9, 
  3.902393559387443*^9}, {3.902394093309701*^9, 3.902394095902596*^9}, {
  3.9096578872553587`*^9, 3.909657887257725*^9}},
 CellLabel->
  "In[5255]:=",ExpressionUUID->"99b44747-4899-47af-9018-d1b6315bbb86"]
}, Closed]],

Cell[CellGroupData[{

Cell["Mass shifts", "Subsection",
 CellChangeTimes->{{3.902396970069332*^9, 
  3.90239697174998*^9}},ExpressionUUID->"ab6cef67-53b8-4fb2-a184-\
6f09482addc5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalDelta]m\[Pi]2", " ", "=", " ", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"144", " ", 
       SuperscriptBox["f\[Pi]", "2"], " ", 
       SuperscriptBox["\[Pi]", "2"]}]]}], 
    SuperscriptBox["m\[Pi]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "18"}], " ", 
       SuperscriptBox["m\[Pi]", "2"], " ", 
       RowBox[{"Log", "[", "m\[Pi]", "]"}]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["m\[Pi]", "2"], " ", 
       RowBox[{"Log", "[", 
        SuperscriptBox["\[Mu]", "2"], "]"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["mK", "2"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"3", " ", 
          SuperscriptBox["\[Mu]", "2"]}], 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["mK", "2"]}], "-", 
          SuperscriptBox["m\[Pi]", "2"]}]], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["m\[Pi]", "2"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"3", " ", 
          SuperscriptBox["\[Mu]", "2"]}], 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["mK", "2"]}], "-", 
          SuperscriptBox["m\[Pi]", "2"]}]], "]"}]}], "+", 
      RowBox[{"4608", " ", 
       SuperscriptBox["mK", "2"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"Lren", "[", "4", "]"}]}], "+", 
      RowBox[{"2304", " ", 
       SuperscriptBox["m\[Pi]", "2"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"Lren", "[", "4", "]"}]}], "+", 
      RowBox[{"2304", " ", 
       SuperscriptBox["m\[Pi]", "2"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"Lren", "[", "5", "]"}]}], "-", 
      RowBox[{"9216", " ", 
       SuperscriptBox["mK", "2"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"Lren", "[", "6", "]"}]}], "-", 
      RowBox[{"4608", " ", 
       SuperscriptBox["m\[Pi]", "2"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"Lren", "[", "6", "]"}]}], "-", 
      RowBox[{"4608", " ", 
       SuperscriptBox["m\[Pi]", "2"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"Lren", "[", "8", "]"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.90239700201542*^9, 3.902397006434203*^9}, {
  3.909657887262362*^9, 3.9096578872676697`*^9}},
 CellLabel->
  "In[5642]:=",ExpressionUUID->"d3a4a164-d6e2-4c64-8723-c8c7c3ed75e8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalDelta]mK2", "=", 
   FractionBox[
    RowBox[{
     SuperscriptBox["mK", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", 
           SuperscriptBox["mK", "2"]}], "+", 
          SuperscriptBox["m\[Pi]", "2"]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"3", " ", 
           SuperscriptBox["\[Mu]", "2"]}], 
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["mK", "2"]}], "-", 
           SuperscriptBox["m\[Pi]", "2"]}]], "]"}]}], "-", 
       RowBox[{"1152", " ", 
        SuperscriptBox["m\[Pi]", "2"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Lren", "[", "4", "]"}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"Lren", "[", "6", "]"}]}]}], ")"}]}], "-", 
       RowBox[{"1152", " ", 
        SuperscriptBox["mK", "2"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"Lren", "[", "4", "]"}]}], "+", 
          RowBox[{"Lren", "[", "5", "]"}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"Lren", "[", "6", "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"Lren", "[", "8", "]"}]}]}], ")"}]}]}], ")"}]}], 
    RowBox[{"72", " ", 
     SuperscriptBox["f\[Pi]", "2"], " ", 
     SuperscriptBox["\[Pi]", "2"]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.9023969734792967`*^9, 3.902396979131626*^9}, {
  3.909657887270499*^9, 3.909657887278316*^9}},
 CellLabel->
  "In[5643]:=",ExpressionUUID->"04e11bf1-fbf8-4005-b57a-730664fab4fe"]
}, Closed]],

Cell[CellGroupData[{

Cell["Check of \[Kappa] independence of the LO contribution", "Subsection",
 CellChangeTimes->{{3.902397044436757*^9, 
  3.902397053549939*^9}},ExpressionUUID->"2966e7c3-83cc-4a98-a5db-\
277617e5e232"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"TotalTree", "-", 
   RowBox[{"(", 
    RowBox[{"TotalTree", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Kappa]u", "->", " ", "0"}], ",", 
       RowBox[{"\[Kappa]d", "->", " ", "0"}]}], "}"}]}], ")"}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.9023970683586407`*^9, 3.902397069744111*^9}, {
  3.902397304280527*^9, 3.902397312942212*^9}},
 CellLabel->
  "In[5644]:=",ExpressionUUID->"a93fcd0a-d5f3-4df4-81bd-71da4cc65f6e"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.902397070042047*^9, {3.902397304747065*^9, 3.902397313200653*^9}, 
   3.902397505472906*^9, 3.902404586584598*^9, 3.902404957669777*^9, 
   3.909733325195619*^9, 3.909733818567959*^9, 3.909805291371573*^9, 
   3.909825933105913*^9},
 CellLabel->
  "Out[5644]=",ExpressionUUID->"dbe6cd90-0fee-40d9-aa20-6a2083c31a2d"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Check of \[Kappa] independence of the NLO contribution", "Subsection",
 CellChangeTimes->{{3.900131068402104*^9, 3.900131071175609*^9}, {
  3.902393665607923*^9, 3.902393682804926*^9}, {3.902394130045723*^9, 
  3.902394151685684*^9}, {3.9023951141841593`*^9, 3.902395116169585*^9}, {
  3.902395263603636*^9, 3.9023952771559973`*^9}, {3.9023970567231503`*^9, 
  3.902397059091606*^9}},ExpressionUUID->"bee320f0-24ed-415a-8448-\
9493d863aaf0"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"SqrtZPion", " ", "-", " ", "1"}], ")"}], " ", "+", " ", 
      RowBox[{"(", 
       RowBox[{"SqrtZKaon", "  ", "-", " ", "1"}], ")"}]}], ")"}], " ", 
    "TotalTree"}], " ", "+", "TotalLoops", " ", "+", " ", 
   "TotalCounterterm"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "-", 
    RowBox[{"(", 
     RowBox[{"%", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Kappa]u", "->", " ", "0"}], ",", 
        RowBox[{"\[Kappa]d", "->", " ", "0"}]}], "}"}]}], ")"}]}], "//", 
   "Expand"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{"%", ",", 
      RowBox[{"{", 
       RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}], "//", 
    "Normal"}], "//", "Simplify"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{"{", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"Log", "[", 
       SuperscriptBox["mK", "2"], "]"}], ":>", " ", 
      RowBox[{"2", " ", 
       RowBox[{"Log", "[", "mK", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"Log", "[", 
       SuperscriptBox["m\[Pi]", "2"], "]"}], ":>", " ", 
      RowBox[{"2", " ", 
       RowBox[{"Log", "[", "m\[Pi]", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["mK", "2"], 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["mK", "2"]}], "-", 
         SuperscriptBox["m\[Pi]", "2"]}]], "]"}], ":>", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"Log", "[", "mK", "]"}]}], " ", "-", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["mK", "2"]}], "-", 
         SuperscriptBox["m\[Pi]", "2"]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"Log", "[", 
       FractionBox["1", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["mK", "2"]}], "-", 
         SuperscriptBox["m\[Pi]", "2"]}]], "]"}], ":>", " ", 
      RowBox[{"-", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["mK", "2"]}], "-", 
         SuperscriptBox["m\[Pi]", "2"]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["mK", "2"], 
        SuperscriptBox["m\[Pi]", "2"]], "]"}], " ", "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"Log", "[", "mK", "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"Log", "[", "m\[Pi]", "]"}]}]}]}]}], " ", "}"}]}], "//", 
  "Expand"}]}], "Input",
 CellChangeTimes->{{3.90239427056663*^9, 3.9023942881710873`*^9}, {
   3.90239509321393*^9, 3.902395124207876*^9}, 3.90239518166722*^9, {
   3.9023952190142097`*^9, 3.9023952193900003`*^9}, {3.9023952506985598`*^9, 
   3.9023953276054487`*^9}, {3.90239535810822*^9, 3.902395443455303*^9}, {
   3.90239567274829*^9, 3.902395686656555*^9}, {3.902397073879815*^9, 
   3.902397157905325*^9}, {3.902397317132833*^9, 3.90239731738183*^9}, {
   3.902404655368106*^9, 3.902404684591408*^9}, {3.902404734193204*^9, 
   3.902404782677829*^9}},
 CellLabel->
  "In[5645]:=",ExpressionUUID->"54295bc8-13ec-4109-8462-bb266d9b1f37"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.9023951210209208`*^9, {3.90239524783913*^9, 3.90239525106356*^9}, {
   3.90239531043115*^9, 3.902395332654644*^9}, {3.9023953752417507`*^9, 
   3.9023953880899067`*^9}, {3.90239542681283*^9, 3.90239544419083*^9}, 
   3.902395505933113*^9, 3.902395581427623*^9, {3.902395689373238*^9, 
   3.902395700646961*^9}, {3.902397079977957*^9, 3.9023971614091578`*^9}, 
   3.90239732117861*^9, 3.90239751316543*^9, 3.902404602423813*^9, 
   3.902404647207245*^9, 3.902404695946224*^9, {3.902404746857819*^9, 
   3.902404786708562*^9}, 3.902404960812784*^9, 3.909733332367219*^9, 
   3.909733824816476*^9, 3.909805295895029*^9, 3.909825940170936*^9},
 CellLabel->
  "Out[5648]=",ExpressionUUID->"9577f228-c601-4334-95a0-90932b7acb9e"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Cancellation of divergences proportional to flavor violating couplings\
\>", "Subsection",
 CellChangeTimes->{{3.90239413516488*^9, 3.902394138106688*^9}, 
   3.902395712078185*^9, {3.9023957996777573`*^9, 
   3.90239580865219*^9}},ExpressionUUID->"affe1ad1-bae6-4b3f-b02e-\
31c2834bb0cd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NoFlavorConservingCouplings", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"cVss", "->", " ", "0"}], ",", 
     RowBox[{"cVdd", "->", " ", "0"}], ",", 
     RowBox[{"cVuu", "->", " ", "0"}], ",", 
     RowBox[{"cAdd", "->", " ", "0"}], ",", 
     RowBox[{"cAuu", "->", " ", "0"}], ",", 
     RowBox[{"cAss", "->", " ", "0"}], ",", 
     RowBox[{"cGG", "->", " ", "0"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.90239602979758*^9, 3.902396069997879*^9}},
 CellLabel->
  "In[5649]:=",ExpressionUUID->"12730e86-5049-470b-849d-0eec42bbbbb7"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"SqrtZPion", " ", "-", " ", "1"}], ")"}], " ", "+", " ", 
      RowBox[{"(", 
       RowBox[{"SqrtZKaon", "  ", "-", " ", "1"}], ")"}]}], ")"}], 
    RowBox[{"(", " ", 
     RowBox[{"TotalTree", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"G2712", "->", " ", "0"}], ",", 
        RowBox[{"G2732", "->", " ", "0"}]}], "}"}]}], ")"}]}], " ", "+", 
   "TotalLoops", " ", "+", " ", "TotalCounterterm"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", "ReplaceBareLECS"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "%", "/.", "WritingRenormalizedLECSInTermsOfPrimedRenormalizedLECS"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "//.", "ToExplicitMixingAngles"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", "NoFlavorConservingCouplings"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "//.", "Isospin"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{"%", ",", 
     RowBox[{"{", 
      RowBox[{"\[Epsilon]", ",", "0", ",", 
       RowBox[{"-", "1"}]}], "}"}]}], "]"}], "//", "Normal"}], "//", 
  "Simplify"}]}], "Input",
 CellChangeTimes->{{3.902395726015571*^9, 3.902395735582129*^9}, {
   3.902395832977923*^9, 3.902395870297411*^9}, {3.902395910504984*^9, 
   3.9023959122367*^9}, {3.902395988264242*^9, 3.902395989841647*^9}, {
   3.902396026498556*^9, 3.90239602798938*^9}, {3.902396074079935*^9, 
   3.9023960858514547`*^9}, {3.902396780995247*^9, 3.9023967832465553`*^9}, 
   3.909733350006167*^9, {3.9098258918035507`*^9, 3.909825917420542*^9}, 
   3.9098259651293993`*^9, {3.9098260182110777`*^9, 3.90982602096649*^9}},
 CellLabel->
  "In[5692]:=",ExpressionUUID->"90ac2581-b6f7-4d6c-a705-8da14503aef7"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.9023958487870607`*^9, 3.902395870920681*^9}, 
   3.9023959216414967`*^9, {3.90239596607489*^9, 3.902395990207324*^9}, {
   3.902396077935707*^9, 3.9023960863437033`*^9}, {3.902396783592367*^9, 
   3.902396794959062*^9}, 3.9023973458922243`*^9, 3.9023975134963217`*^9, 
   3.902404602889874*^9, 3.90240496087991*^9, {3.909733343324688*^9, 
   3.90973335316116*^9}, 3.909733824876383*^9, 3.909733874798904*^9, 
   3.909805183098773*^9, 3.909805296008716*^9, {3.909824139232108*^9, 
   3.909824143351132*^9}, 3.9098250654467487`*^9, 3.909825315341976*^9, {
   3.909825885563962*^9, 3.909825892303021*^9}, 3.909825940298584*^9, 
   3.909825977748494*^9, 3.909826025437303*^9},
 CellLabel->
  "Out[5698]=",ExpressionUUID->"009639d6-0d89-4fb9-aa66-4ca2a569a5fc"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Cancellation of divergences proportional to flavor conserving couplings\
\>", "Subsection",
 CellChangeTimes->{{3.902396096042736*^9, 3.9023961059767847`*^9}, {
  3.902396842308956*^9, 3.902396842791947*^9}, {3.902397515324133*^9, 
  3.9023975347932053`*^9}},ExpressionUUID->"3bf34056-4404-4cc7-a918-\
aded0300fc26"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NoFlavorViolatingCouplings", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"kq32", "->", " ", "0"}], ",", 
     RowBox[{"kQ32", "->", " ", "0"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.902396121042726*^9, 3.902396141609311*^9}},
 CellLabel->
  "In[3629]:=",ExpressionUUID->"f452c8ae-ed3a-432d-83f1-7a38a5e5dd5e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"SqrtZPion", " ", "-", " ", "1"}], ")"}], " ", "+", " ", 
        RowBox[{"(", 
         RowBox[{"SqrtZKaon", "  ", "-", " ", "1"}], ")"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"TotalTree", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"G2712", "->", " ", "0"}], ",", 
          RowBox[{"G2732", "->", " ", "0"}]}], "}"}]}], ")"}]}], " ", "+", 
     "TotalLoops"}], " ", ")"}], "+", " ", "TotalCounterterm"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "/.", "NoFlavorViolatingCouplings"}], "/.", 
   "ToExplicitMixingAngles"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", "ReplaceBareLECS"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "%", "/.", "WritingRenormalizedLECSInTermsOfPrimedRenormalizedLECS"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{"{", 
    RowBox[{"\[Kappa]s", "->", " ", 
     RowBox[{"1", "-", "\[Kappa]u", "-", "\[Kappa]d"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "//.", "Isospin"}], "//", "Expand"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{"%", ",", 
      RowBox[{"{", 
       RowBox[{"\[Epsilon]", ",", "0", ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "//", "Normal"}], "//", 
   "Simplify"}], " "}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{
  3.902396111956745*^9, {3.9023963919940147`*^9, 3.90239644439394*^9}, {
   3.9023964974506598`*^9, 3.9023965040183163`*^9}, {3.902396583573517*^9, 
   3.9023965855565023`*^9}, {3.902396799006239*^9, 3.902396829448386*^9}, {
   3.909733371143593*^9, 3.909733372058516*^9}, 3.909733829325547*^9, {
   3.909733885083097*^9, 3.909733886235511*^9}, {3.9098051555702343`*^9, 
   3.909805156197122*^9}, {3.909805891340176*^9, 3.909805895798972*^9}, {
   3.909806083660131*^9, 3.9098060838640137`*^9}, {3.909806116574355*^9, 
   3.909806120360676*^9}, {3.909806263911922*^9, 3.9098063527745132`*^9}, {
   3.9098064190681753`*^9, 3.909806428627717*^9}, {3.9098065226078253`*^9, 
   3.909806545772097*^9}, {3.9098069033339863`*^9, 3.9098069647852383`*^9}, {
   3.909806996073003*^9, 3.9098071172229643`*^9}, {3.909807153524448*^9, 
   3.9098071571499662`*^9}, {3.909807419108787*^9, 3.909807426373372*^9}, {
   3.909820411772325*^9, 3.909820481861292*^9}, {3.9098205159277077`*^9, 
   3.909820521125805*^9}, {3.909820577180666*^9, 3.9098206152140493`*^9}, {
   3.909820696927577*^9, 3.909820747234169*^9}, {3.909822854189404*^9, 
   3.9098229984586*^9}, {3.909823118799636*^9, 3.909823120416441*^9}, {
   3.9098231633286448`*^9, 3.909823263274067*^9}, {3.9098239215083237`*^9, 
   3.9098239485866003`*^9}, {3.909824070627019*^9, 3.909824071798396*^9}, {
   3.9098241594236603`*^9, 3.909824159821636*^9}, {3.909824338566456*^9, 
   3.909824440498167*^9}, {3.9098244869353657`*^9, 3.909824487299292*^9}, {
   3.909824585790268*^9, 3.9098245860108013`*^9}, {3.90982473401366*^9, 
   3.909824769272379*^9}, {3.9098249489475727`*^9, 3.909825008710559*^9}, {
   3.909825079521475*^9, 3.909825105572049*^9}, {3.9098251409275846`*^9, 
   3.9098251768013353`*^9}, {3.9098252677770357`*^9, 3.909825421402684*^9}, {
   3.909825457225947*^9, 3.909825460936301*^9}, {3.909825495942358*^9, 
   3.909825516548294*^9}, {3.909825658665564*^9, 3.909825664756591*^9}, 
   3.909825715123517*^9, {3.909825747927165*^9, 3.9098257481172543`*^9}, {
   3.909825948508052*^9, 3.909826039714159*^9}},
 CellLabel->
  "In[5699]:=",ExpressionUUID->"67a3bd8a-55a5-48de-8072-fa4575695532"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.909824587990642*^9, {3.90982474637892*^9, 3.909824769988618*^9}, 
   3.909824925115981*^9, {3.9098249736593237`*^9, 3.9098250106054*^9}, {
   3.909825071161298*^9, 3.909825108565785*^9}, {3.9098251733293858`*^9, 
   3.909825179547821*^9}, {3.909825259010152*^9, 3.909825312433043*^9}, {
   3.909825354555595*^9, 3.909825387348812*^9}, 3.909825423916884*^9, {
   3.909825462580681*^9, 3.909825518461568*^9}, 3.909825666177401*^9, {
   3.909825710048088*^9, 3.909825716879368*^9}, 3.909825750128603*^9, {
   3.9098258969820538`*^9, 3.90982591186302*^9}, {3.9098259533659782`*^9, 
   3.909825977671482*^9}, 3.90982602533742*^9, 3.909826057521208*^9},
 CellLabel->
  "Out[5705]=",ExpressionUUID->"f74e95e5-f0b2-4453-a73c-8685eebfbeea"]
}, Open  ]]
}, Closed]]
}, Closed]]
},
WindowSize->{Full, Full},
WindowMargins->{{0, Automatic}, {Automatic, 12}},
TaggingRules->{
 "WelcomeScreenSettings" -> {"FEStarting" -> False}, "TryRealOnly" -> False},
Magnification:>1.25 Inherited,
FrontEndVersion->"12.3 for Mac OS X x86 (64-bit) (July 9, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"27ad63f8-1dfc-4af5-8bd0-b9c94e1c31af"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1766, 36, 132, "Text",ExpressionUUID->"d375012f-4ece-4d1d-ab3d-0ce9a35dae52"],
Cell[CellGroupData[{
Cell[2349, 60, 235, 4, 84, "Section",ExpressionUUID->"1327d638-75cb-421d-8713-3a16ad9292a1"],
Cell[2587, 66, 167, 3, 44, "Text",ExpressionUUID->"d615de9e-8654-425d-965d-9389edc49893"],
Cell[2757, 71, 604, 12, 37, "Input",ExpressionUUID->"e9ee1051-0bbc-4cd8-bb27-b635308ce2d8"],
Cell[3364, 85, 192, 3, 44, "Text",ExpressionUUID->"2fd4d858-654e-468d-935c-dfb87ee7b871"],
Cell[3559, 90, 1363, 35, 74, "Input",ExpressionUUID->"9c36011d-4794-4958-98d5-bdf28357eacf"]
}, Closed]],
Cell[CellGroupData[{
Cell[4959, 130, 181, 3, 65, "Section",ExpressionUUID->"23707e22-93ce-4cc6-8739-137e53e6ac51"],
Cell[5143, 135, 682, 18, 47, "Text",ExpressionUUID->"7f4f49bc-cd08-481a-a931-3d82d6c690fd"],
Cell[5828, 155, 2314, 70, 188, "Input",ExpressionUUID->"2c6e7553-6bfb-44be-95a7-b841c2494c05"],
Cell[8145, 227, 667, 15, 37, "Input",ExpressionUUID->"1bf8f711-96b7-4a3d-9b6b-3095adaf2e7a"]
}, Closed]],
Cell[CellGroupData[{
Cell[8849, 247, 228, 4, 65, "Section",ExpressionUUID->"bd59b203-d99a-412f-98ef-a6544e192404"],
Cell[9080, 253, 799, 21, 56, "Text",ExpressionUUID->"f8cb5a5c-3aef-4eb8-b27e-e12f3e082344"],
Cell[CellGroupData[{
Cell[9904, 278, 408, 9, 68, "Subsection",ExpressionUUID->"171f0bbc-0c3e-4bc1-9045-ef384f0d2124"],
Cell[10315, 289, 602, 15, 60, "Input",ExpressionUUID->"b5081f4c-cd9b-4c14-95a6-1c6bd3586a5f"]
}, Closed]],
Cell[CellGroupData[{
Cell[10954, 309, 291, 5, 46, "Subsection",ExpressionUUID->"7737f15e-6702-42cd-8c32-0543b04a2762"],
Cell[11248, 316, 6494, 179, 323, "Input",ExpressionUUID->"905ac2c2-4201-4d71-9d31-353e541b76e2"]
}, Closed]],
Cell[CellGroupData[{
Cell[17779, 500, 512, 12, 47, "Subsection",ExpressionUUID->"48dbf20b-b13c-42fc-bd72-a2dd81da57f8"],
Cell[18294, 514, 196, 3, 37, "Input",ExpressionUUID->"78d7399d-8581-4a5c-8d92-f93d7831168d"],
Cell[18493, 519, 7586, 204, 295, "Input",ExpressionUUID->"e47de617-2800-42b1-82cb-642f8deacfbe"]
}, Closed]],
Cell[CellGroupData[{
Cell[26116, 728, 415, 11, 47, "Subsection",ExpressionUUID->"e4e8cd9f-e887-4406-a4a5-c0c7c2b84d3a"],
Cell[26534, 741, 8514, 232, 473, "Input",ExpressionUUID->"d88bae6e-aa72-4507-9207-e07412cc1723"]
}, Closed]],
Cell[CellGroupData[{
Cell[35085, 978, 527, 13, 47, "Subsection",ExpressionUUID->"c6034992-ddef-48f3-97ff-5d3afdb4b1af"],
Cell[35615, 993, 1997, 57, 120, "Input",ExpressionUUID->"b967d1d6-83de-446a-b286-f1ea7816fc8c"]
}, Closed]],
Cell[CellGroupData[{
Cell[37649, 1055, 452, 12, 47, "Subsection",ExpressionUUID->"1ff7017e-345d-4410-935e-ca8be9088d08"],
Cell[38104, 1069, 674, 18, 62, "Input",ExpressionUUID->"fed20204-a32f-4b1b-8e5e-b254d16d93d2"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[38827, 1093, 575, 13, 66, "Section",ExpressionUUID->"156820ef-1686-4c2a-bb3f-73d71a154076"],
Cell[39405, 1108, 452, 8, 73, "Text",ExpressionUUID->"cf5f2f60-415e-4b1e-b811-6d6573b777e9"],
Cell[39860, 1118, 274, 6, 44, "Text",ExpressionUUID->"21eff295-5c95-40ab-a9a1-f7883e0edaac"],
Cell[CellGroupData[{
Cell[40159, 1128, 262, 4, 67, "Subsection",ExpressionUUID->"e57250f4-1fa0-49d7-888c-91350d493f79"],
Cell[40424, 1134, 11924, 334, 513, "Input",ExpressionUUID->"dff8031b-7220-430b-99c7-e815b8f7aaab"]
}, Closed]],
Cell[CellGroupData[{
Cell[52385, 1473, 379, 8, 47, "Subsection",ExpressionUUID->"86e13014-59cf-4edd-b350-0d590753048c"],
Cell[52767, 1483, 181, 3, 44, "Text",ExpressionUUID->"12e6b38b-8687-4482-b31d-d87477cb4f9d"],
Cell[52951, 1488, 9514, 261, 466, "Input",ExpressionUUID->"89ba31cd-1e17-4c2e-9285-4a64ed5e6fe8"]
}, Closed]],
Cell[CellGroupData[{
Cell[62502, 1754, 337, 8, 47, "Subsection",ExpressionUUID->"ec9ab2dc-51a5-417f-a315-bf7fa7b4e33d"],
Cell[62842, 1764, 157, 3, 44, "Text",ExpressionUUID->"0b2a326c-2b0c-4539-af77-78520e5a132c"],
Cell[63002, 1769, 18295, 478, 952, "Input",ExpressionUUID->"0158b0ea-6df8-4b46-9436-59b50ea3a10a"]
}, Closed]],
Cell[CellGroupData[{
Cell[81334, 2252, 333, 8, 47, "Subsection",ExpressionUUID->"aaa6a89d-4881-4e03-b770-1edd1e40ed98"],
Cell[81670, 2262, 153, 3, 37, "Input",ExpressionUUID->"c917eb7c-3420-4cfd-b381-442894b50799"],
Cell[81826, 2267, 49998, 1311, 2789, "Input",ExpressionUUID->"69571b2e-0478-407d-9238-8e72a470ec2f"],
Cell[131827, 3580, 175, 3, 37, "Input",ExpressionUUID->"3dabea8c-5724-4e53-9263-79ad3172e474"]
}, Closed]],
Cell[CellGroupData[{
Cell[132039, 3588, 333, 8, 47, "Subsection",ExpressionUUID->"bde2558a-4229-4b5b-90a7-32a9d3a479ac"],
Cell[132375, 3598, 2380, 67, 139, "Input",ExpressionUUID->"0337261c-bd1a-4dd7-a7b0-1db8f68151f0"]
}, Closed]],
Cell[CellGroupData[{
Cell[134792, 3670, 335, 8, 47, "Subsection",ExpressionUUID->"dc94fb1e-c162-4bcb-a3a7-996aef4239ff"],
Cell[135130, 3680, 146, 2, 37, "Input",ExpressionUUID->"06dbdb80-bc5a-495e-b67f-1e6da726775a"],
Cell[135279, 3684, 294848, 7105, 13734, "Input",ExpressionUUID->"12aa85dc-e7a1-4b4e-888e-07e0c4a99553"]
}, Closed]],
Cell[CellGroupData[{
Cell[430164, 10794, 398, 9, 47, "Subsection",ExpressionUUID->"654af9fd-a73f-4b41-85f1-223295870f5e"],
Cell[430565, 10805, 5556, 156, 217, "Input",ExpressionUUID->"135db2ab-7116-4e18-8b56-e5bd6b0742fb"]
}, Closed]],
Cell[CellGroupData[{
Cell[436158, 10966, 332, 8, 47, "Subsection",ExpressionUUID->"b72689c3-6ae5-4e22-a346-097390a1e415"],
Cell[436493, 10976, 77408, 1862, 2616, "Input",ExpressionUUID->"40d262ea-3e75-42f0-9878-9334f71c8a67"]
}, Closed]],
Cell[CellGroupData[{
Cell[513938, 12843, 337, 8, 47, "Subsection",ExpressionUUID->"02bc4134-067f-4761-b539-a88aa823baf9"],
Cell[514278, 12853, 7945, 215, 420, "Input",ExpressionUUID->"a963979a-7fe5-455a-8048-261583857b3b"],
Cell[522226, 13070, 148, 2, 37, "Input",ExpressionUUID->"a3a7c982-7ee4-4546-9a21-ccac9b1808bb"]
}, Closed]],
Cell[CellGroupData[{
Cell[522411, 13077, 333, 8, 47, "Subsection",ExpressionUUID->"aa30d554-3b54-4e58-b2ef-178e05ab2f44"],
Cell[522747, 13087, 147, 2, 37, "Input",ExpressionUUID->"73a531d2-256e-4463-9753-ba9469e9945c"],
Cell[522897, 13091, 39395, 1001, 1718, "Input",ExpressionUUID->"030f563f-0a77-470f-8021-c4cfcafad18c"]
}, Closed]],
Cell[CellGroupData[{
Cell[562329, 14097, 333, 8, 47, "Subsection",ExpressionUUID->"8fae0f71-f20d-4cf1-a33c-679195ab8e62"],
Cell[562665, 14107, 4037, 109, 176, "Input",ExpressionUUID->"327495ff-e3d8-46fb-b22e-53e5248b3ecd"]
}, Closed]],
Cell[CellGroupData[{
Cell[566739, 14221, 335, 8, 47, "Subsection",ExpressionUUID->"3cee5072-bc1b-4b3b-b90e-569c4892e138"],
Cell[567077, 14231, 16570, 446, 741, "Input",ExpressionUUID->"40e07bf8-732d-4e95-a1e6-919723b57c43"]
}, Closed]],
Cell[CellGroupData[{
Cell[583684, 14682, 336, 8, 47, "Subsection",ExpressionUUID->"f4b818f8-1cea-469c-8195-ea36a4cb9499"],
Cell[584023, 14692, 2809, 77, 255, "Input",ExpressionUUID->"625a68ff-e1d8-46b7-9dd9-13e87021c44c"]
}, Closed]],
Cell[CellGroupData[{
Cell[586869, 14774, 334, 8, 47, "Subsection",ExpressionUUID->"65f4cfe7-0cce-45e1-8c0a-4e80c9f7ed54"],
Cell[587206, 14784, 3127, 88, 255, "Input",ExpressionUUID->"de4ebd47-1de1-4db1-994c-df39ed58c5a6"]
}, Closed]],
Cell[CellGroupData[{
Cell[590370, 14877, 336, 8, 47, "Subsection",ExpressionUUID->"ec0670d9-fa0b-4157-8981-cafe30463420"],
Cell[590709, 14887, 2897, 82, 138, "Input",ExpressionUUID->"f51acbe1-0441-4750-975a-4704cf6906b2"]
}, Closed]],
Cell[CellGroupData[{
Cell[593643, 14974, 335, 8, 47, "Subsection",ExpressionUUID->"a041fb66-1abd-4027-b238-e4552d522544"],
Cell[593981, 14984, 2814, 77, 140, "Input",ExpressionUUID->"feff766a-d138-42ac-8697-3da9809673d2"]
}, Closed]],
Cell[CellGroupData[{
Cell[596832, 15066, 338, 8, 47, "Subsection",ExpressionUUID->"d7f4d540-0ef7-4766-9aca-f8c765358e13"],
Cell[597173, 15076, 4307, 117, 350, "Input",ExpressionUUID->"ca1e3fa6-14d1-4572-8830-5733bf776b36"]
}, Closed]],
Cell[CellGroupData[{
Cell[601517, 15198, 340, 8, 47, "Subsection",ExpressionUUID->"792410a2-6788-494c-a834-c2d5857b8ea7"],
Cell[601860, 15208, 4275, 117, 158, "Input",ExpressionUUID->"e4cbac58-1404-4a90-bb2e-11e3882a7a04"]
}, Closed]],
Cell[CellGroupData[{
Cell[606172, 15330, 382, 8, 47, "Subsection",ExpressionUUID->"0bffe810-f724-4365-802b-4cc3720f92bd"],
Cell[606557, 15340, 2116, 60, 138, "Input",ExpressionUUID->"e28a5564-f174-45ee-8f53-0fc0f8aa4321"]
}, Closed]],
Cell[CellGroupData[{
Cell[608710, 15405, 340, 8, 47, "Subsection",ExpressionUUID->"d25c1d2e-7e9c-474e-805d-5e24236ec0ab"],
Cell[609053, 15415, 3010, 84, 140, "Input",ExpressionUUID->"ed285035-15a7-46fd-bf9c-cc73d776abaf"]
}, Closed]],
Cell[CellGroupData[{
Cell[612100, 15504, 386, 8, 47, "Subsection",ExpressionUUID->"b5f9bee3-a3c2-4784-9890-b901cc393f66"],
Cell[612489, 15514, 1776, 49, 61, "Input",ExpressionUUID->"aa13ec9a-e434-4751-a5ca-dba1301b1e66"]
}, Closed]],
Cell[CellGroupData[{
Cell[614302, 15568, 338, 8, 47, "Subsection",ExpressionUUID->"83aa7710-5d35-4f3a-8b73-3f351bcd23ab"],
Cell[614643, 15578, 1802, 50, 136, "Input",ExpressionUUID->"c5d848cb-4255-4a24-bedb-8c83027f0801"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[616494, 15634, 535, 13, 66, "Section",ExpressionUUID->"304db979-6d08-43bc-9ec4-cda99492ca43"],
Cell[617032, 15649, 1401, 38, 112, "Text",ExpressionUUID->"42ffcbc5-da82-4258-ad82-3bf315e04fc4"],
Cell[CellGroupData[{
Cell[618458, 15691, 316, 8, 68, "Subsection",ExpressionUUID->"a0cea9aa-57af-4f12-b323-fe8ff0ba08c0"],
Cell[618777, 15701, 1285, 37, 67, "Input",ExpressionUUID->"a41f7dee-f821-4007-a1ac-3968fd902c91"]
}, Closed]],
Cell[CellGroupData[{
Cell[620099, 15743, 284, 7, 47, "Subsection",ExpressionUUID->"4e0f531c-dbd1-48a6-a7b9-98486e25b29e"],
Cell[620386, 15752, 41256, 1012, 1519, "Input",ExpressionUUID->"512e87b2-7793-4091-bf19-2d677626dfa1"]
}, Closed]],
Cell[CellGroupData[{
Cell[661679, 16769, 367, 9, 47, "Subsection",ExpressionUUID->"16f736b4-3a12-460f-afbc-c67958b1718e"],
Cell[662049, 16780, 5945, 163, 240, "Input",ExpressionUUID->"aed87f3e-6156-4d10-9ec4-1b73eb1251db"]
}, Closed]],
Cell[CellGroupData[{
Cell[668031, 16948, 392, 10, 47, "Subsection",ExpressionUUID->"cd08ccc1-7048-4b47-ba45-69b32ad09972"],
Cell[668426, 16960, 2496, 69, 119, "Input",ExpressionUUID->"d5aa7028-9cec-491f-b4f0-0c2ecfff571a"]
}, Closed]],
Cell[CellGroupData[{
Cell[670959, 17034, 284, 7, 47, "Subsection",ExpressionUUID->"1c6d5899-a6a8-4715-9ea2-6c12a217c1ee"],
Cell[671246, 17043, 2128, 59, 119, "Input",ExpressionUUID->"3b44ee7a-35ed-4754-af0f-6b320621e82c"]
}, Closed]],
Cell[CellGroupData[{
Cell[673411, 17107, 316, 8, 47, "Subsection",ExpressionUUID->"0383d312-5370-4f6b-9509-10a824a51c43"],
Cell[673730, 17117, 937, 27, 63, "Input",ExpressionUUID->"85350370-60c5-4bc7-87ed-a495cf3fb3af"]
}, Closed]],
Cell[CellGroupData[{
Cell[674704, 17149, 316, 8, 47, "Subsection",ExpressionUUID->"d7825b94-879f-4169-8541-a114e142bef6"],
Cell[675023, 17159, 872, 25, 63, "Input",ExpressionUUID->"ed9e7bda-a0f3-4bd0-9957-6461071b54b8"]
}, Closed]],
Cell[CellGroupData[{
Cell[675932, 17189, 316, 8, 47, "Subsection",ExpressionUUID->"3a1c0329-2954-44db-9074-89b1412e04eb"],
Cell[676251, 17199, 1386, 39, 72, "Input",ExpressionUUID->"1195608f-044f-4dbe-8b41-bee8234fea7f"]
}, Closed]],
Cell[CellGroupData[{
Cell[677674, 17243, 316, 8, 47, "Subsection",ExpressionUUID->"1369139e-a1c1-46d3-9370-df2575c30fb1"],
Cell[677993, 17253, 1456, 41, 72, "Input",ExpressionUUID->"45acd678-ed79-4016-aced-4919a9e10fc1"]
}, Closed]],
Cell[CellGroupData[{
Cell[679486, 17299, 285, 7, 47, "Subsection",ExpressionUUID->"f024953e-aeb8-4753-a62e-c18be40d2e29"],
Cell[679774, 17308, 19134, 485, 737, "Input",ExpressionUUID->"81190e67-566c-405f-b08b-7d42be570462"]
}, Closed]],
Cell[CellGroupData[{
Cell[698945, 17798, 395, 6, 46, "Subsection",ExpressionUUID->"27e16f1f-89a7-47ee-bb5d-5239b2a06886"],
Cell[699343, 17806, 1646, 45, 449, "Input",ExpressionUUID->"dcd43d0b-ea80-45e6-96a4-68a79736f394"],
Cell[700992, 17853, 629, 17, 112, "Input",ExpressionUUID->"99fb2394-cb1a-4840-938a-fbd43b4110f1"]
}, Closed]],
Cell[CellGroupData[{
Cell[701658, 17875, 442, 6, 46, "Subsection",ExpressionUUID->"37e35328-c2db-40fe-8fc0-65a2a11a4295"],
Cell[702103, 17883, 3754, 119, 688, "Input",ExpressionUUID->"32b750d9-65b7-466f-91d9-4a41f3cb2d8e"],
Cell[705860, 18004, 2092, 64, 480, "Input",ExpressionUUID->"c381ab49-963b-480a-88b1-16ad7eb066b9"],
Cell[707955, 18070, 1080, 35, 142, "Input",ExpressionUUID->"2c24a838-104a-4a36-b5e6-7e441b518183"],
Cell[709038, 18107, 833, 24, 142, "Input",ExpressionUUID->"469d5e32-b293-4218-8d02-3892c1b4b283"],
Cell[709874, 18133, 1159, 33, 142, "Input",ExpressionUUID->"299746d3-d614-42b8-b473-825964afc141"]
}, Closed]],
Cell[CellGroupData[{
Cell[711070, 18171, 341, 7, 46, "Subsection",ExpressionUUID->"b5989994-43e6-4cdd-9cb6-165eef8f5340"],
Cell[711414, 18180, 770, 20, 67, "Input",ExpressionUUID->"b3be36ab-8d77-4190-8595-d53eef69c2d2"],
Cell[712187, 18202, 2672, 58, 106, "Input",ExpressionUUID->"266afa35-fff0-4ffb-933e-026121fd0583"],
Cell[714862, 18262, 5155, 136, 366, "Input",ExpressionUUID->"4dfeabfd-2b29-41f3-8794-70692252b07b"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[720066, 18404, 385, 6, 65, "Section",ExpressionUUID->"fb93e057-5153-47c6-87ef-d3620aec1707"],
Cell[CellGroupData[{
Cell[720476, 18414, 237, 4, 67, "Subsection",ExpressionUUID->"5a6f1a5d-7d80-4364-b1a2-dbaa6f044d9d"],
Cell[720716, 18420, 2530, 63, 90, "Input",ExpressionUUID->"a11c586b-8bfb-4459-8303-6b6747e39d87"]
}, Closed]],
Cell[CellGroupData[{
Cell[723283, 18488, 426, 10, 47, "Subsection",ExpressionUUID->"a22cb335-1580-456c-8eeb-903fc47a80ae"],
Cell[723712, 18500, 147, 3, 44, "Text",ExpressionUUID->"b8d6d477-a9c1-4121-960f-058c851625d6"],
Cell[723862, 18505, 2059, 56, 66, "Input",ExpressionUUID->"5ffc7ac6-3dd9-4447-aadb-648ff48bb738"],
Cell[725924, 18563, 149, 3, 44, "Text",ExpressionUUID->"ab71a1e9-bc77-4fa5-a407-4a0ac4ae5fc5"],
Cell[726076, 18568, 2889, 78, 177, "Input",ExpressionUUID->"99b44747-4899-47af-9018-d1b6315bbb86"]
}, Closed]],
Cell[CellGroupData[{
Cell[729002, 18651, 158, 3, 46, "Subsection",ExpressionUUID->"ab6cef67-53b8-4fb2-a184-6f09482addc5"],
Cell[729163, 18656, 2472, 67, 149, "Input",ExpressionUUID->"d3a4a164-d6e2-4c64-8723-c8c7c3ed75e8"],
Cell[731638, 18725, 1742, 49, 78, "Input",ExpressionUUID->"04e11bf1-fbf8-4005-b57a-730664fab4fe"]
}, Closed]],
Cell[CellGroupData[{
Cell[733417, 18779, 201, 3, 46, "Subsection",ExpressionUUID->"2966e7c3-83cc-4a98-a5db-277617e5e232"],
Cell[CellGroupData[{
Cell[733643, 18786, 487, 13, 37, "Input",ExpressionUUID->"a93fcd0a-d5f3-4df4-81bd-71da4cc65f6e"],
Cell[734133, 18801, 369, 7, 70, "Output",ExpressionUUID->"dbe6cd90-0fee-40d9-aa20-6a2083c31a2d"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[734551, 18814, 447, 6, 46, "Subsection",ExpressionUUID->"bee320f0-24ed-415a-8448-9493d863aaf0"],
Cell[CellGroupData[{
Cell[735023, 18824, 3266, 93, 201, "Input",ExpressionUUID->"54295bc8-13ec-4109-8462-bb266d9b1f37"],
Cell[738292, 18919, 776, 12, 70, "Output",ExpressionUUID->"9577f228-c601-4334-95a0-90932b7acb9e"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[739117, 18937, 299, 6, 46, "Subsection",ExpressionUUID->"affe1ad1-bae6-4b3f-b02e-31c2834bb0cd"],
Cell[739419, 18945, 595, 14, 37, "Input",ExpressionUUID->"12730e86-5049-470b-849d-0eec42bbbbb7"],
Cell[CellGroupData[{
Cell[740039, 18963, 1865, 48, 194, "Input",ExpressionUUID->"90ac2581-b6f7-4d6c-a705-8da14503aef7"],
Cell[741907, 19013, 807, 12, 42, "Output",ExpressionUUID->"009639d6-0d89-4fb9-aa66-4ca2a569a5fc"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[742763, 19031, 326, 6, 46, "Subsection",ExpressionUUID->"3bf34056-4404-4cc7-a918-aded0300fc26"],
Cell[743092, 19039, 371, 9, 37, "Input",ExpressionUUID->"f452c8ae-ed3a-432d-83f1-7a38a5e5dd5e"],
Cell[CellGroupData[{
Cell[743488, 19052, 3729, 79, 220, "Input",ExpressionUUID->"67a3bd8a-55a5-48de-8072-fa4575695532"],
Cell[747220, 19133, 784, 12, 42, "Output",ExpressionUUID->"f74e95e5-f0b2-4453-a73c-8685eebfbeea"]
}, Open  ]]
}, Closed]]
}, Closed]]
}
]
*)


